Dynamical scales for multi-TeV top-pair production at the LHC

We calculate all major differential distributions with stable top-quarks at the LHC. The calculation covers the multi-TeV range that will be explored during LHC Run II and beyond. Our results are in the form of high-quality binned distributions. We offer predictions based on three different parton distribution function (pdf) sets. In the near future we will make our results available also in the more flexible fastNLO format that allows fast re-computation with any other pdf set. In order to be able to extend our calculation into the multi-TeV range we have had to derive a set of dynamic scales. Such scales are selected based on the principle of fastest perturbative convergence applied to the differential and inclusive cross-section. Many observations from our study are likely to be applicable and useful to other precision processes at the LHC. With scale uncertainty now under good control, pdfs arise as the leading source of uncertainty for TeV top production. Based on our findings, true precision in the boosted regime will likely only be possible after new and improved pdf sets appear. We expect that LHC top-quark data will play an important role in this process.

==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Mtt-lo-HT4-CT14.dat <==
360.0000000000000000	58.7293000000000100	74.6195000000000200	46.9869000000000060	73.3258000000000200	59.7656000000000060	48.1372000000000000	57.3260000000000000	40.0000000000000000
400.0000000000000000	97.0114000000000100	124.2043000000000000	77.0831000000000200	120.8742000000000200	99.6841000000000200	79.6459000000000000	93.8898000000000100	40.0000000000000000
440.0000000000000000	87.1883000000000100	112.4353000000000100	68.8347999999999900	108.4195000000000100	90.4177000000000100	71.6963000000000100	83.7085000000000000	40.0000000000000000
480.0000000000000000	70.2387000000000100	91.1472000000000100	55.1461000000000000	87.1960000000000000	73.4214000000000000	57.8365000000000000	66.9711000000000000	40.0000000000000000
520.0000000000000000	54.4426999999999950	71.0531000000000000	42.5295000000000060	67.4897000000000000	57.3168000000000000	44.8815999999999900	51.5892000000000050	40.0000000000000000
560.0000000000000000	41.6615000000000040	54.6570000000000040	32.3956000000000000	51.5822000000000000	44.1446000000000040	34.3793000000000000	39.2573000000000000	40.0000000000000000
600.0000000000000000	31.7950999999999980	41.9158000000000000	24.6180000000000020	39.3236000000000000	33.8905000000000000	26.2607000000000030	29.8058000000000000	40.0000000000000000
640.0000000000000000	24.3345000000000020	32.2281000000000000	18.7653300000000000	30.0676000000000060	26.0826000000000060	20.1145600000000000	22.7019000000000020	40.0000000000000000
680.0000000000000000	18.7242300000000000	24.9056000000000030	14.3839800000000010	23.1155000000000040	20.1738599999999980	15.4881600000000000	17.3889900000000000	40.0000000000000000
740.0000000000000000	25.8393500000000000	34.5730200000000000	19.7466400000000000	31.8640399999999960	28.0353200000000000	21.3929200000000040	23.8502799999999980	80.0000000000000000
820.0000000000000000	15.9447900000000010	21.4990400000000000	12.1025500000000000	19.6361100000000000	17.4567900000000000	13.2155800000000000	14.6013800000000000	80.0000000000000000
900.0000000000000000	10.1184500000000010	13.7413300000000010	7.6317000000000000	12.4465100000000020	11.1704800000000000	8.3945500000000000	9.1985400000000010	80.0000000000000000
980.0000000000000000	6.5834100000000010	9.0014500000000000	4.9357400000000010	8.0898100000000020	7.3247700000000010	5.4664100000000015	5.9439600000000010	80.0000000000000000
1060.0000000000000000	4.3792440000000010	6.0264000000000015	3.2645770000000000	5.3763200000000000	4.9083400000000010	3.6389990000000000	3.9283810000000010	80.0000000000000000
1160.0000000000000000	4.0974460000000010	5.6810600000000000	3.0343440000000004	5.0254639999999995	4.6315010000000000	3.4075970000000000	3.6483210000000000	120.0000000000000000
1280.0000000000000000	2.3810460000000004	3.3308969999999998	1.7494470000000002	2.9171259999999997	2.7184220000000003	1.9819760000000000	2.1014780000000006	120.0000000000000000
1400.0000000000000000	1.4325170000000003	2.0212970000000000	1.0445920000000002	1.7533660000000000	1.6511570000000000	1.1933760000000002	1.2537590000000003	120.0000000000000000
1520.0000000000000000	0.8850460000000000	1.2592970000000000	0.6406610000000000	1.0823370000000000	1.0295540000000003	0.7378320000000000	0.7683710000000001	120.0000000000000000
1640.0000000000000000	0.5606756000000000	0.8043220000000001	0.40296649999999995	0.6851387000000000	0.6580621000000001	0.4677135000000000	0.4829751000000000	120.0000000000000000
1800.0000000000000000	0.5323847999999999	0.7715542000000000	0.3792626000000001	0.6499983999999998	0.6317790999999997	0.4444395000000000	0.45421659999999997	200.0000000000000000
2000.0000000000000000	0.26981429999999995	0.3961961000000001	0.19004310000000002	0.32909309999999997	0.3247251000000000	0.2254328000000000	0.22739979999999999	200.0000000000000000
2200.0000000000000000	0.14192420000000003	0.21110800000000007	0.09886536000000001	0.1729584000000000	0.17316100000000004	0.11866457000000002	0.11820811000000005	200.0000000000000000
2400.0000000000000000	0.07694000999999999	0.1158862000000000	0.05302973000000002	0.09368917999999998	0.09512510999999998	0.0643741600000000	0.06335865000000002	200.0000000000000000
2750.0000000000000000	0.07513011000000003	0.11529558999999998	0.05097584100000002	0.0913981300000000	0.09472024000000004	0.0629108400000000	0.06085022000000001	500.0000000000000000
3250.0000000000000000	0.019123886999999992	0.0302303980000000	0.012660322000000005	0.023233335999999993	0.024864157999999994	0.016032150999999994	0.015092842000000002	500.0000000000000000
3750.0000000000000000	0.0052233550000000	0.0084910590000000	0.0033800385000000	0.006339056000000002	0.0069896520000000024	0.0043829129000000	0.004025100500000001	500.0000000000000000
4500.0000000000000000	0.0018992940999999993	0.003185357899999999	0.0011990007600000004	0.002302217599999999	0.0026244839000000007	0.0015953445999999998	0.0014260277800000002	1000.0000000000000000
5500.0000000000000000	0.00015606378200000003	0.0002738895599999997	0.00009514754800000002	0.0001888445060000	0.0002259322800000001	0.00013128654300000002	0.0001129467340000	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Mtt-nlo-HT4-CT14.dat <==
360.0000000000000000	88.2582400000000000	99.3900099999999900	78.0296900000000000	97.2707000000000000	90.1007099999999900	79.2123100000000000	87.1290100000000000	40.0000000000000000
400.0000000000000000	137.3891000000000000	151.7715000000000000	122.6691500000000000	148.9390000000000000	140.3057000000000000	124.6715800000000000	135.7429300000000000	40.0000000000000000
440.0000000000000000	120.7482599999999900	132.4262000000000000	108.0064800000000000	130.1781000000000000	123.4534000000000200	110.0213700000000000	119.2144400000000200	40.0000000000000000
480.0000000000000000	96.2980400000000000	105.3224400000000100	86.0847800000000200	103.6279500000000000	98.5956800000000000	87.9075300000000100	94.9526400000000000	40.0000000000000000
520.0000000000000000	74.1826400000000000	81.0933000000000100	66.1907500000000000	79.8246100000000000	76.0654000000000100	67.7572800000000100	73.0364900000000000	40.0000000000000000
560.0000000000000000	56.5411300000000100	61.6504500000000060	50.3898300000000000	60.7138500000000100	58.0577300000000100	51.7023300000000100	55.5860300000000100	40.0000000000000000
600.0000000000000000	42.9970090000000060	46.9038400000000000	38.2340070000000050	46.2023500000000000	44.2073500000000050	39.3140040000000000	42.2102290000000050	40.0000000000000000
640.0000000000000000	32.8005590000000000	35.8510610000000000	29.0916190000000000	35.3176000000000000	33.7660590000000000	29.9735620000000000	32.1557540000000000	40.0000000000000000
680.0000000000000000	25.1360100000000000	27.4487650000000000	22.2638694000000000	27.0423080000000020	25.9082040000000000	22.9845830000000040	24.6072037000000030	40.0000000000000000
740.0000000000000000	34.4875525000000000	37.6792120000000000	30.4596084000000000	37.1164387000000000	35.6103015000000000	31.5324206000000020	33.6931300000000000	80.0000000000000000
820.0000000000000000	21.0733180000000000	23.0350860000000070	18.5484949999999960	22.6892130000000020	21.8075410000000000	19.2691330000000040	20.5347500000000000	80.0000000000000000
900.0000000000000000	13.2362080000000000	14.5030710000000020	11.6055450000000030	14.2783170000000030	13.7266830000000000	12.0957740000000020	12.8651860000000000	80.0000000000000000
980.0000000000000000	8.5100750000000000	9.3126130000000000	7.4441640000000000	9.1696450000000000	8.8409470000000000	7.7816390000000000	8.2533990000000020	80.0000000000000000
1060.0000000000000000	5.5905260000000006	6.1161080000000005	4.8778888999999990	6.0217230000000000	5.8179000000000000	5.1133940000000010	5.4101889999999990	80.0000000000000000
1160.0000000000000000	5.1390135000000010	5.6281540000000010	4.4699161999999990	5.5409930000000010	5.3574949999999990	4.7000672000000010	4.9615497999999990	120.0000000000000000
1280.0000000000000000	2.9260639000000000	3.2062850000000003	2.5358017000000004	3.1564512999999996	3.0568703000000000	2.6759825000000010	2.8171041000000000	120.0000000000000000
1400.0000000000000000	1.7261981000000000	1.8958788999999998	1.4898678000000005	1.8648150000000001	1.8077237000000002	1.5780088000000000	1.6568484000000003	120.0000000000000000
1520.0000000000000000	1.0418283000000000	1.1436278000000002	0.8970012000000003	1.1255005000000002	1.0925389000000000	0.9528612999999999	0.9977903000000001	120.0000000000000000
1640.0000000000000000	0.6458060000000000	0.7088820000000001	0.5543674000000000	0.6976193000000000	0.6784366000000001	0.5907260000000000	0.6169654000000001	120.0000000000000000
1800.0000000000000000	0.5976561000000002	0.6560971000000002	0.5111572200000002	0.6456996000000000	0.6291264999999999	0.5467075900000001	0.5692569900000003	200.0000000000000000
2000.0000000000000000	0.29190224000000004	0.3204810500000001	0.24849394999999996	0.3155153799999999	0.30796356999999996	0.2669734000000000	0.2770293800000000	200.0000000000000000
2200.0000000000000000	0.14838131999999998	0.16275633000000003	0.1258475500000000	0.16028595999999998	0.1569057000000000	0.13581938999999998	0.14030962000000002	200.0000000000000000
2400.0000000000000000	0.07809592000000001	0.08570799999999999	0.06592859000000001	0.08440009000000002	0.08278163000000002	0.0714730100000000	0.07356937000000004	200.0000000000000000
2750.0000000000000000	0.0730565350000000	0.08043142100000003	0.061206600000000014	0.07914461100000002	0.0777175880000000	0.06678756299999997	0.06843383999999998	500.0000000000000000
3250.0000000000000000	0.017467298000000006	0.0191811220000000	0.014494173900000002	0.018890520000000004	0.018683400000000006	0.015990823000000005	0.0162114490000000	500.0000000000000000
3750.0000000000000000	0.0045441930000000	0.005021238099999999	0.0037228539000000002	0.004935053899999998	0.0048900157999999996	0.004151828799999999	0.004176314700000001	500.0000000000000000
4500.0000000000000000	0.0015680109000000008	0.0017240106399999998	0.0012702585600000008	0.0016998551299999983	0.0016953781800000001	0.0014338562299999998	0.0014262309100000004	1000.0000000000000000
5500.0000000000000000	0.00012162141599999994	0.00013466524099999986	0.00009638061750000002	0.0001321724020000	0.00013325455699999996	0.00011119529709999987	0.00010842019529999995	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Mtt-nnlo-HT4-CT14.dat <==
360.0000000000000000	97.2520700000000000	100.0224800000000000	92.0369100000000000	100.2346400000000100	97.7847300000000000	92.5308500000000000	97.0479800000000000	40.0000000000000000
400.0000000000000000	145.2860500000000200	145.9696800000000000	139.6824299999999800	146.6632400000000300	145.8360600000000300	140.3208699999999900	145.1911500000000000	40.0000000000000000
440.0000000000000000	127.7393500000000200	128.3257380000000000	122.9353300000000200	129.0158310000000200	128.1775800000000000	123.5552500000000300	127.6722700000000000	40.0000000000000000
480.0000000000000000	102.4229900000000000	103.3093500000000100	98.3546700000000000	103.8013600000000000	102.8387700000000000	98.9631200000000200	102.2937100000000200	40.0000000000000000
520.0000000000000000	79.5966690000000000	80.5865400000000100	76.2276880000000000	80.9632999999999900	79.9209090000000000	76.7480030000000100	79.4725390000000000	40.0000000000000000
560.0000000000000000	61.1309080000000000	62.1132900000000060	58.4446610000000100	62.2855800000000100	61.4810500000000000	58.9485459999999900	60.9463720000000000	40.0000000000000000
600.0000000000000000	46.4115690000000140	46.9945300000000000	44.3473240000000100	47.1914400000000100	46.6494500000000000	44.7362760000000040	46.2900069999999960	40.0000000000000000
640.0000000000000000	35.7634800000000000	36.5514900000000000	34.0383970000000000	36.6410100000000000	35.9867400000000050	34.3810020000000000	35.6318900000000000	40.0000000000000000
680.0000000000000000	27.3988300000000040	28.0244700000000000	26.0654640000000020	28.0779100000000030	27.5855700000000000	26.3508800000000040	27.2835500000000000	40.0000000000000000
740.0000000000000000	37.9135299999999940	38.7145000000000000	36.0067510000000100	38.7422600000000000	38.2234699999999900	36.4624090000000000	37.7041570000000000	80.0000000000000000
820.0000000000000000	23.3995020000000020	24.0175500000000040	22.1326860000000030	24.0366099999999960	23.5994730000000000	22.4412680000000000	23.2550729999999960	80.0000000000000000
900.0000000000000000	14.7753070000000000	15.2576109999999990	13.9190479999999980	15.2319930000000030	14.9305570000000000	14.1417110000000000	14.6582510000000000	80.0000000000000000
980.0000000000000000	9.5395040000000000	9.8913090000000000	8.9652680000000020	9.8891270000000000	9.6295960000000010	9.1107870000000000	9.4682350000000000	80.0000000000000000
1060.0000000000000000	6.2691410000000000	6.4616180000000000	5.8915710000000000	6.4308810000000000	6.3571250000000010	6.0094449999999995	6.2003410000000000	80.0000000000000000
1160.0000000000000000	5.8135439999999990	6.0416760000000000	5.4444610000000000	6.0267409999999995	5.8855730000000000	5.5535140000000000	5.7554440000000020	120.0000000000000000
1280.0000000000000000	3.3057190000000000	3.4470720000000004	3.0876049000000000	3.4352600000000004	3.3482770000000010	3.1530122000000000	3.2699000000000007	120.0000000000000000
1400.0000000000000000	1.9674953999999998	2.0591286000000000	1.8304589000000002	2.0510514000000000	1.9939979000000000	1.8719828000000000	1.9441113999999997	120.0000000000000000
1520.0000000000000000	1.1822641999999999	1.2338389000000000	1.1006171000000000	1.2311581999999999	1.1970378000000000	1.1261168000000000	1.1686549000000002	120.0000000000000000
1640.0000000000000000	0.7470358000000001	0.7830232000000003	0.6914572000000000	0.7737685000000001	0.7631266000000001	0.7120757999999999	0.7334237000000001	120.0000000000000000
1800.0000000000000000	0.6821374000000003	0.7149863000000003	0.6322457000000000	0.7092205000000000	0.6947024000000003	0.6507253000000001	0.6709997000000002	200.0000000000000000
2000.0000000000000000	0.34238775000000005	0.3612228000000000	0.31456401999999994	0.35629802999999993	0.3505266100000000	0.32519586000000006	0.33525976999999996	200.0000000000000000
2200.0000000000000000	0.1715163700000000	0.18250729000000002	0.15727609000000006	0.18076931000000002	0.1745670300000000	0.16212961999999997	0.1684880600000000	200.0000000000000000
2400.0000000000000000	0.09083534000000001	0.0964625330000000	0.08337850000000001	0.09423199690000002	0.09370189000000001	0.08688140999999996	0.0883592400000000	200.0000000000000000
2750.0000000000000000	0.08686777700000001	0.09206122739999996	0.07902298700000002	0.08997998400000001	0.08987501700000002	0.08264305099999998	0.08427700492000001	500.0000000000000000
3250.0000000000000000	0.020960534699999995	0.022536898500000003	0.018945868299999998	0.022104162600000005	0.021570628499999994	0.01984411360000001	0.0203366001000000	500.0000000000000000
3750.0000000000000000	0.0056176939500000005	0.0062674137200000	0.004984086529999999	0.0061760384300000035	0.005723104990000001	0.005208615100000004	0.005463059770000001	500.0000000000000000
4500.0000000000000000	0.0020199649759999995	0.0022584137669999995	0.0017611048260000005	0.002093978600000001	0.0021946684100000004	0.0019164686350000013	0.0018880302920000007	1000.0000000000000000
5500.0000000000000000	0.00016038213990000002	0.00019062825599999993	0.00013717374040000008	0.00018710898599999984	0.00016213816599999992	0.00014525267599999989	0.0001544118806000	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-PTavt-lo-MT2-CT14.dat <==
25.0000000000000000	83.6369000000000000	108.0310000000000000	65.9585000000000000	104.4860000000000200	86.4749000000000000	68.5200000000000000	80.5104000000000000	50.0000000000000000
75.0000000000000000	173.4480000000000000	224.8209999999999700	136.3590000000000000	216.1330000000000000	180.4210000000000000	142.3890000000000000	166.1030000000000000	50.0000000000000000
125.0000000000000000	142.8800000000000000	186.2340000000000000	111.7790000000000100	177.3040000000000000	150.0780000000000000	117.6900000000000100	135.7050000000000000	50.0000000000000000
175.0000000000000000	80.7955000000000000	105.9650000000000000	62.8657000000000040	99.7838000000000000	85.8006000000000000	66.8060000000000000	76.0303000000000000	50.0000000000000000
225.0000000000000000	39.3788000000000000	51.9544000000000000	30.4812000000000000	48.4078000000000000	42.2641000000000000	32.6837000000000000	36.7252000000000000	50.0000000000000000
275.0000000000000000	18.5707000000000000	24.6337000000000050	14.3071000000000000	22.7316000000000000	20.1248000000000000	15.4671000000000000	17.1780000000000000	50.0000000000000000
325.0000000000000000	8.9245000000000000	11.8946000000000000	6.8466800000000010	10.8826000000000000	9.7544800000000000	7.4559699999999990	8.1952200000000000	50.0000000000000000
375.0000000000000000	4.4514600000000000	5.9578500000000000	3.4024900000000000	5.4098200000000000	4.9024100000000000	3.7292900000000000	4.0613800000000000	50.0000000000000000
425.0000000000000000	2.3168700000000000	3.1124900000000000	1.7651400000000002	2.8072600000000000	2.5687800000000000	1.9458200000000000	2.1017400000000000	50.0000000000000000
475.0000000000000000	1.2566500000000000	1.6938200000000000	0.9545760000000001	1.5185800000000000	1.4016600000000000	1.0576900000000000	1.1341300000000000	50.0000000000000000
525.0000000000000000	0.7080110000000000	0.9571969999999999	0.5363960000000000	0.8535420000000000	0.7939930000000000	0.5970900000000000	0.6360420000000000	50.0000000000000000
575.0000000000000000	0.4126480000000000	0.5594050000000000	0.3118810000000000	0.49638599999999994	0.4650370000000000	0.3486270000000000	0.3691540000000000	50.0000000000000000
625.0000000000000000	0.24777100000000002	0.3367370000000000	0.1868660000000000	0.29746800000000007	0.2804800000000000	0.2096770000000000	0.2208160000000000	50.0000000000000000
675.0000000000000000	0.1528900000000000	0.2082750000000000	0.11507800000000001	0.1832290000000000	0.1737880000000000	0.1295780000000000	0.1357820000000000	50.0000000000000000
750.0000000000000000	0.15880570000000002	0.21696900000000002	0.1192275000000000	0.1898932000000000	0.1814490000000000	0.1348399000000000	0.1404184000000000	100.0000000000000000
850.0000000000000000	0.06820999999999999	0.0935374000000000	0.0510469000000000	0.0813280000000000	0.07845010000000001	0.05805410000000001	0.05997689999999999	100.0000000000000000
950.0000000000000000	0.0312219000000000	0.0429527000000000	0.023303700000000004	0.0371342000000000	0.0361141000000000	0.026629399999999998	0.027322700000000002	100.0000000000000000
1050.0000000000000000	0.015033699999999999	0.0207406900000000	0.0111949700000000	0.017841970000000002	0.0174761800000000	0.0128460800000000	0.0131014300000000	100.0000000000000000
1150.0000000000000000	0.007549710000000001	0.010440729999999999	0.0056103000000000	0.0089425800000000	0.008814510000000001	0.0064615300000000	0.006555129999999999	100.0000000000000000
1300.0000000000000000	0.006017046999999999	0.008343090000000001	0.0044609129999999995	0.007110580000000001	0.007060009999999999	0.0051596760000000	0.0052021800000000	200.0000000000000000
1500.0000000000000000	0.0017856489999999996	0.0024840960000000	0.0013201139999999998	0.0021039710000000	0.0021082640000000	0.0015350849999999998	0.0015355899999999994	200.0000000000000000
1700.0000000000000000	0.0005713074000000001	0.0007969279999999999	0.00042132469999999996	0.0006714910000000001	0.0006780310000000001	0.0004921878000000	0.0004890535000000	200.0000000000000000
1900.0000000000000000	0.0001925306000000	0.00026917609999999997	0.00014164329999999997	0.00022580059999999997	0.0002295153000000	0.0001661652000000	0.00016411789999999996	200.0000000000000000
2100.0000000000000000	0.00006720990000000001	0.00009417889999999999	0.00004932248999999999	0.0000786738000000	0.00008045559999999999	0.00005809865999999999	0.0000570574900000	200.0000000000000000
2400.0000000000000000	0.000032646680000000006	0.000045896680000000016	0.000023875620000000007	0.0000381371600000	0.0000392891700000	0.0000282717200000	0.000027570320000000004	400.0000000000000000
2800.0000000000000000	4.2487360000000010e-6	6.0111480000000000e-6	3.0860810000000000e-6	4.9495269999999995e-6	5.1600520000000000e-6	3.6882130000000010e-6	3.5551020000000005e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-PTavt-nlo-MT2-CT14.dat <==
25.0000000000000000	120.5719000000000000	134.2948000000000000	106.7926000000000200	131.9093999999999800	123.2128999999999900	108.7380000000000000	118.9907499999999900	50.0000000000000000
75.0000000000000000	241.0884500000000200	265.3600000000000000	214.8548000000000000	261.0066500000000400	246.5292000000000000	219.0284500000000000	237.9201000000000000	50.0000000000000000
125.0000000000000000	194.9947500000000000	213.2944499999999800	173.9976000000000000	209.9007500000000200	199.8319000000000200	177.9640500000000100	192.0474500000000000	50.0000000000000000
175.0000000000000000	110.2575150000000300	120.8402750000000000	97.9994800000000000	118.7545550000000100	113.4080999999999900	100.7120300000000100	108.1814949999999800	50.0000000000000000
225.0000000000000000	54.0453050000000000	59.5490350000000000	47.7610940000000000	58.3767999999999960	55.8198765000000100	49.3333165000000000	52.7934500000000100	50.0000000000000000
275.0000000000000000	25.5916400000000000	28.3562999999999970	22.4878050000000000	27.7182350000000070	26.5393000000000000	23.3402400000000000	24.8893800000000030	50.0000000000000000
325.0000000000000000	12.2930850000000010	13.6969199999999990	10.7473330000000010	13.3497100000000000	12.7954949999999990	11.2027505000000000	11.9077999999999980	50.0000000000000000
375.0000000000000000	6.1073165000000005	6.8285800000000000	5.3192685000000000	6.6390579999999995	6.3770320000000000	5.5652635000000000	5.8953545000000000	50.0000000000000000
425.0000000000000000	3.1527874999999996	3.5356970000000000	2.7376335000000000	3.4298149999999996	3.3010789999999997	2.8734205000000000	3.0341350000000000	50.0000000000000000
475.0000000000000000	1.6923740000000000	1.9015545000000000	1.4661260000000000	1.8409665000000000	1.7762525000000000	1.5431955000000000	1.6243150000000002	50.0000000000000000
525.0000000000000000	0.9410954999999999	1.0589635000000000	0.8138185499999999	1.0234850000000000	0.9897940000000001	0.8587020000000001	0.9011594999999999	50.0000000000000000
575.0000000000000000	0.5404368000000000	0.6085385000000000	0.4667866000000000	0.5873770000000000	0.5693515500000000	0.4935378000000000	0.5165116999999999	50.0000000000000000
625.0000000000000000	0.3194146500000000	0.3597933500000000	0.2756774500000000	0.3468971500000000	0.3369877000000000	0.2919897000000000	0.3047765500000000	50.0000000000000000
675.0000000000000000	0.1937541000000000	0.2181548500000000	0.1671724500000000	0.21014195000000002	0.20467364999999998	0.1773462500000000	0.1846047000000000	50.0000000000000000
750.0000000000000000	0.1964519000000000	0.2209743000000000	0.1694777600000000	0.21265289999999998	0.2078219500000000	0.18013470999999998	0.1868536600000000	100.0000000000000000
850.0000000000000000	0.0813444300000000	0.0912985550000000	0.0702071350000000	0.0877928100000000	0.0861800900000000	0.07478575500000001	0.07722358500000001	100.0000000000000000
950.0000000000000000	0.035875500000000005	0.0401263850000000	0.0310073600000000	0.038578575000000004	0.0380453450000000	0.0330851950000000	0.0340122600000000	100.0000000000000000
1050.0000000000000000	0.016636253499999996	0.018532799999999995	0.0144048695000000	0.0178245035000000	0.0176514750000000	0.0153897060000000	0.0157583185000000	100.0000000000000000
1150.0000000000000000	0.0080424265000000	0.0089157375000000	0.0069786615000000	0.008582438500000001	0.0085340725000000	0.007463129000000001	0.0076137300000000	100.0000000000000000
1300.0000000000000000	0.006088281500000001	0.006699497699999999	0.0053014202000000	0.0064615625000000	0.006457149550000001	0.0056741512000000	0.0057625956000000	200.0000000000000000
1500.0000000000000000	0.0016729102799999999	0.0018180833600000001	0.0014655841415000	0.0017605455500000	0.0017715078549999997	0.0015694925249999997	0.0015842444500000002	200.0000000000000000
1700.0000000000000000	0.0004951836540000	0.0005307473180000001	0.00043670514000000005	0.0005167272895000	0.0005230256645000	0.00046759647400000003	0.0004695759550000	200.0000000000000000
1900.0000000000000000	0.00015432995514999998	0.0001627987030000	0.0001371019734000	0.0001596137218000	0.00016241105950000003	0.0001466992460000	0.00014665363074999998	200.0000000000000000
2100.0000000000000000	0.00004983087600000001	0.0000516376800000	0.0000446231370000	0.00005106069050000001	0.0000521988484500	0.000047689539499999996	0.0000474829265000	200.0000000000000000
2400.0000000000000000	0.000021944377499999998	0.0000221966195000	0.000019860449500000003	0.000022230635000000006	0.000022825055999999996	0.0000211770600000	0.0000210035700000	400.0000000000000000
2800.0000000000000000	2.4558412000000006e-6	2.3731612999999994e-6	2.2638989000000003e-6	2.4405310000000004e-6	2.5170271000000003e-6	2.4023615499999997e-6	2.3715896500000002e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-PTavt-nnlo-MT2-CT14.dat <==
25.0000000000000000	131.2521500000000300	133.9035000000000000	124.8005000000000000	134.4731500000000000	131.8106500000000000	125.4688500000000200	131.1222499999999800	50.0000000000000000
75.0000000000000000	257.5105999999999500	259.9761100000000000	246.8033000000000000	260.9815499999999700	258.6715000000000400	248.2548500000000300	257.1519500000000600	50.0000000000000000
125.0000000000000000	208.1424000000000000	210.1473450000000300	199.6208050000000200	211.1243449999999500	209.0091125000000400	200.9590400000000200	207.8283100000000400	50.0000000000000000
175.0000000000000000	118.4409650000000000	119.7327000000000000	113.3346700000000200	120.1550000000000000	119.1413000000000000	114.3784250000000000	118.0642350000000100	50.0000000000000000
225.0000000000000000	58.2474150000000040	58.8177100000000050	55.6367450000000050	59.1216850000000000	58.5904400000000000	56.2413650000000000	58.0356500000000040	50.0000000000000000
275.0000000000000000	27.6521699999999980	27.8844750000000020	26.3708450000000030	28.0361350000000000	27.8403200000000000	26.7117700000000000	27.5208800000000000	50.0000000000000000
325.0000000000000000	13.2867350000000000	13.3796200000000000	12.6573850000000000	13.4615900000000010	13.3844900000000000	12.8425600000000000	13.2127600000000010	50.0000000000000000
375.0000000000000000	6.5876699999999990	6.6291500000000000	6.2697360000000000	6.6809700000000000	6.6317749999999990	6.3659000000000000	6.5512600000000000	50.0000000000000000
425.0000000000000000	3.3942050000000000	3.3981205000000000	3.2340160000000004	3.4288765000000003	3.4174230000000003	3.2878210000000000	3.3736844999999995	50.0000000000000000
475.0000000000000000	1.8147375000000000	1.8115085000000000	1.7298300000000000	1.8300815000000000	1.8268060000000000	1.7601310000000000	1.8033300000000000	50.0000000000000000
525.0000000000000000	1.0024799999999998	0.9969175000000000	0.9566560000000000	1.0102395000000000	1.0073535000000002	0.9731185000000000	0.9971865000000000	50.0000000000000000
575.0000000000000000	0.5739310000000001	0.5695265000000000	0.5478668000000000	0.5770480000000000	0.5771135000000000	0.5579555000000000	0.5703965000000000	50.0000000000000000
625.0000000000000000	0.3381157000000000	0.3347417500000000	0.3231121000000000	0.3395599500000000	0.3398337000000000	0.3291866500000000	0.3360459000000000	50.0000000000000000
675.0000000000000000	0.20399404999999998	0.2011117500000000	0.1952974500000000	0.20448280000000002	0.2047281500000000	0.1989169000000000	0.2028962500000000	50.0000000000000000
750.0000000000000000	0.2042995500000000	0.20012110000000002	0.1961776000000000	0.2039425500000000	0.20482350000000002	0.1998553000000000	0.2032910500000000	100.0000000000000000
850.0000000000000000	0.0839330800000000	0.08190064500000001	0.08072258500000001	0.08360780500000001	0.08407724999999999	0.0822735950000000	0.08352121000000001	100.0000000000000000
950.0000000000000000	0.0369392100000000	0.0359322000000000	0.0355942500000000	0.0368010550000000	0.036915605000000004	0.036257910000000004	0.0367986450000000	100.0000000000000000
1050.0000000000000000	0.016924955499999998	0.0163762605000000	0.0163592610000000	0.0167877090000000	0.016908332499999998	0.0166716845000000	0.0168593960000000	100.0000000000000000
1150.0000000000000000	0.008173946500000001	0.007898892000000001	0.0079066790000000	0.008104070500000001	0.008159973999999999	0.0080589975000000	0.008141744999999999	100.0000000000000000
1300.0000000000000000	0.0060615198500000005	0.005782984349999999	0.005902936399999999	0.005971978100000001	0.0060237156000000	0.0060062724000000	0.0060539574499999995	200.0000000000000000
1500.0000000000000000	0.0016062834450000	0.0015026494500000004	0.0015828694900000	0.0015665096499999998	0.0015853812999999997	0.0016058747349999999	0.0016112416499999998	200.0000000000000000
1700.0000000000000000	0.0004528258720000	0.00040942985500000005	0.0004544313100000	0.00043469016999999997	0.0004412530400000	0.00045832590499999995	0.0004580028430000	200.0000000000000000
1900.0000000000000000	0.0001413453650000	0.0001290764600000	0.00014165406400000002	0.00013634923000000002	0.0001378876235000	0.0001429485405000	0.0001427574560000	200.0000000000000000
2100.0000000000000000	0.000045406571000000014	0.0000411921750000	0.0000457823285000	0.0000436559535000	0.0000441401170000	0.00004614798500000001	0.0000459341255000	200.0000000000000000
2400.0000000000000000	0.000018622205500000004	0.000016348104999999997	0.000019143149500000002	0.0000176282630000	0.000017849434499999997	0.000019146835499999998	0.000019020762000000002	400.0000000000000000
2800.0000000000000000	1.9557476499999996e-6	1.6657607000000004e-6	2.0476594500000010e-6	1.8272911000000002e-6	1.8459117000000005e-6	2.0315991500000000e-6	2.0172441000000002e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Yavt-lo-HT4-CT14.dat <==
-2.5000000000000000	6.2196750000000005	8.5192250000000000	4.6647900000000000	7.7292200000000000	6.8561100000000000	5.1172850000000000	5.6700950000000000	0.2000000000000000
-2.3000000000000003	8.6819100000000020	11.7416500000000000	6.5801850000000000	10.7845500000000010	9.4534950000000000	7.1455500000000000	7.9955900000000000	0.2000000000000000
-2.1000000000000000	11.3541500000000000	15.1885000000000000	8.6843100000000000	14.0987000000000000	12.2333000000000000	9.3477100000000000	10.5491999999999990	0.2000000000000000
-1.9000000000000001	14.1522000000000000	18.7558500000000000	10.9096000000000000	17.5678000000000000	15.1111500000000000	11.6542000000000000	13.2490999999999990	0.2000000000000000
-1.7000000000000002	16.9481000000000000	22.2892500000000000	13.1503500000000000	21.0332000000000000	17.9624500000000000	13.9594499999999970	15.9670999999999990	0.2000000000000000
-1.5000000000000000	19.6640500000000000	25.6994500000000000	15.3400500000000000	24.3988000000000000	20.7149000000000000	16.1992500000000000	18.6227000000000020	0.2000000000000000
-1.3000000000000000	22.2346500000000000	28.9144500000000020	17.4202999999999970	27.5838499999999980	23.3100500000000000	18.3192500000000000	21.1453500000000000	0.2000000000000000
-1.1000000000000000	24.5777500000000000	31.8373500000000000	19.3217000000000000	30.4867499999999970	25.6696499999999970	20.2519000000000000	23.4507999999999970	0.2000000000000000
-0.9000000000000000	26.6529499999999970	34.4228000000000000	21.0083500000000000	33.0578000000000000	27.7568500000000000	21.9635499999999980	25.4958499999999970	0.2000000000000000
-0.7000000000000001	28.3756499999999970	36.5665500000000000	22.4102499999999980	35.1919500000000000	29.4875500000000000	23.3845499999999970	27.1956000000000000	0.2000000000000000
-0.5000000000000000	29.7137000000000000	38.2315000000000000	23.4996500000000000	36.8494500000000000	30.8316999999999980	24.4883000000000000	28.5163999999999970	0.2000000000000000
-0.3000000000000000	30.6387500000000000	39.3827500000000000	24.2528500000000020	37.9954500000000050	31.7611000000000000	25.2513000000000000	29.4295500000000060	0.2000000000000000
-0.1000000000000000	31.0887000000000030	39.9418000000000000	24.6196500000000040	38.5527500000000000	32.2125000000000060	25.6225000000000020	29.8742500000000000	0.2000000000000000
0.1000000000000000	31.0887000000000030	39.9418000000000000	24.6196500000000040	38.5527500000000000	32.2125000000000060	25.6225000000000020	29.8742500000000000	0.2000000000000000
0.3000000000000000	30.6387500000000000	39.3827500000000000	24.2528500000000020	37.9954500000000050	31.7611000000000000	25.2513000000000000	29.4295500000000060	0.2000000000000000
0.5000000000000000	29.7137000000000000	38.2315000000000000	23.4996500000000000	36.8494500000000000	30.8316999999999980	24.4883000000000000	28.5163999999999970	0.2000000000000000
0.7000000000000001	28.3756499999999970	36.5665500000000000	22.4102499999999980	35.1919500000000000	29.4875500000000000	23.3845499999999970	27.1956000000000000	0.2000000000000000
0.9000000000000000	26.6529499999999970	34.4228000000000000	21.0083500000000000	33.0578000000000000	27.7568500000000000	21.9635499999999980	25.4958499999999970	0.2000000000000000
1.1000000000000000	24.5777500000000000	31.8373500000000000	19.3217000000000000	30.4867499999999970	25.6696499999999970	20.2519000000000000	23.4507999999999970	0.2000000000000000
1.3000000000000000	22.2346500000000000	28.9144500000000020	17.4202999999999970	27.5838499999999980	23.3100500000000000	18.3192500000000000	21.1453500000000000	0.2000000000000000
1.5000000000000000	19.6640500000000000	25.6994500000000000	15.3400500000000000	24.3988000000000000	20.7149000000000000	16.1992500000000000	18.6227000000000020	0.2000000000000000
1.7000000000000002	16.9481000000000000	22.2892500000000000	13.1503500000000000	21.0332000000000000	17.9624500000000000	13.9594499999999970	15.9670999999999990	0.2000000000000000
1.9000000000000001	14.1522000000000000	18.7558500000000000	10.9096000000000000	17.5678000000000000	15.1111500000000000	11.6542000000000000	13.2490999999999990	0.2000000000000000
2.1000000000000000	11.3541500000000000	15.1885000000000000	8.6843100000000000	14.0987000000000000	12.2333000000000000	9.3477100000000000	10.5491999999999990	0.2000000000000000
2.3000000000000003	8.6819100000000020	11.7416500000000000	6.5801850000000000	10.7845500000000010	9.4534950000000000	7.1455500000000000	7.9955900000000000	0.2000000000000000
2.5000000000000000	6.2196750000000005	8.5192250000000000	4.6647900000000000	7.7292200000000000	6.8561100000000000	5.1172850000000000	5.6700950000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Yavt-nlo-HT4-CT14.dat <==
-2.5000000000000000	7.0680879999999995	7.7683865000000000	6.2297170000000010	7.6280044999999990	7.2999995000000000	6.4373764999999990	6.9081470000000000	0.2000000000000000
-2.3000000000000003	10.1464245000000000	11.1432550000000020	8.9722655000000000	10.9463600000000000	10.4562500000000020	9.2431150000000010	9.9391985000000000	0.2000000000000000
-2.1000000000000000	13.6976449999999980	15.0528799999999980	12.1380430000000000	14.7870600000000000	14.0943249999999980	12.4769220000000000	13.4382275000000000	0.2000000000000000
-1.9000000000000001	17.6293950000000020	19.3648000000000000	15.6512550000000000	19.0288750000000000	18.1151400000000040	16.0594000000000040	17.3177800000000000	0.2000000000000000
-1.7000000000000002	21.8134200000000000	23.9631649999999960	19.3871400000000020	23.5489850000000020	22.3944700000000020	19.8684949999999960	21.4448500000000000	0.2000000000000000
-1.5000000000000000	26.0965199999999980	28.6789250000000000	23.2112899999999980	28.1861800000000000	26.7722050000000000	23.7652649999999960	25.6715300000000000	0.2000000000000000
-1.3000000000000000	30.3404600000000000	33.3564650000000000	26.9999550000000000	32.7871350000000000	31.1076649999999970	27.6239749999999940	29.8609550000000000	0.2000000000000000
-1.1000000000000000	34.3819350000000000	37.7917450000000000	30.6140249999999980	37.1528250000000000	35.2347500000000000	31.3041750000000000	33.8516500000000000	0.2000000000000000
-0.9000000000000000	38.0542000000000000	41.8526550000000000	33.8886600000000000	41.1461849999999900	38.9860800000000000	34.6388700000000000	37.4766650000000000	0.2000000000000000
-0.7000000000000001	41.1905650000000000	45.2839449999999960	36.6967949999999950	44.5320550000000000	42.1818300000000000	37.4940400000000000	40.5784300000000000	0.2000000000000000
-0.5000000000000000	43.6566150000000000	47.9835899999999900	38.9048150000000000	47.1923400000000000	44.6972650000000000	39.7402249999999950	43.0161749999999900	0.2000000000000000
-0.3000000000000000	45.3893599999999960	49.8998350000000100	40.4511850000000100	49.0775200000000100	46.4661550000000000	41.3143500000000050	44.7268200000000040	0.2000000000000000
-0.1000000000000000	46.2507950000000000	50.8484900000000000	41.2213450000000000	50.0147950000000100	47.3417500000000000	42.0951400000000000	45.5810500000000050	0.2000000000000000
0.1000000000000000	46.2507950000000000	50.8484900000000000	41.2213450000000000	50.0147950000000100	47.3417500000000000	42.0951400000000000	45.5810500000000050	0.2000000000000000
0.3000000000000000	45.3893599999999960	49.8998350000000100	40.4511850000000100	49.0775200000000100	46.4661550000000000	41.3143500000000050	44.7268200000000040	0.2000000000000000
0.5000000000000000	43.6566150000000000	47.9835899999999900	38.9048150000000000	47.1923400000000000	44.6972650000000000	39.7402249999999950	43.0161749999999900	0.2000000000000000
0.7000000000000001	41.1905650000000000	45.2839449999999960	36.6967949999999950	44.5320550000000000	42.1818300000000000	37.4940400000000000	40.5784300000000000	0.2000000000000000
0.9000000000000000	38.0542000000000000	41.8526550000000000	33.8886600000000000	41.1461849999999900	38.9860800000000000	34.6388700000000000	37.4766650000000000	0.2000000000000000
1.1000000000000000	34.3819350000000000	37.7917450000000000	30.6140249999999980	37.1528250000000000	35.2347500000000000	31.3041750000000000	33.8516500000000000	0.2000000000000000
1.3000000000000000	30.3404600000000000	33.3564650000000000	26.9999550000000000	32.7871350000000000	31.1076649999999970	27.6239749999999940	29.8609550000000000	0.2000000000000000
1.5000000000000000	26.0965199999999980	28.6789250000000000	23.2112899999999980	28.1861800000000000	26.7722050000000000	23.7652649999999960	25.6715300000000000	0.2000000000000000
1.7000000000000002	21.8134200000000000	23.9631649999999960	19.3871400000000020	23.5489850000000020	22.3944700000000020	19.8684949999999960	21.4448500000000000	0.2000000000000000
1.9000000000000001	17.6293950000000020	19.3648000000000000	15.6512550000000000	19.0288750000000000	18.1151400000000040	16.0594000000000040	17.3177800000000000	0.2000000000000000
2.1000000000000000	13.6976449999999980	15.0528799999999980	12.1380430000000000	14.7870600000000000	14.0943249999999980	12.4769220000000000	13.4382275000000000	0.2000000000000000
2.3000000000000003	10.1464245000000000	11.1432550000000020	8.9722655000000000	10.9463600000000000	10.4562500000000020	9.2431150000000010	9.9391985000000000	0.2000000000000000
2.5000000000000000	7.0680879999999995	7.7683865000000000	6.2297170000000010	7.6280044999999990	7.2999995000000000	6.4373764999999990	6.9081470000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Yavt-nnlo-HT4-CT14.dat <==
-2.5000000000000000	7.8190675000000010	8.0563400000000000	7.3782640000000000	8.0487650000000000	7.8962414999999995	7.4754535000000000	7.7663979999999990	0.2000000000000000
-2.3000000000000003	11.1114690000000030	11.4204400000000000	10.5205180000000010	11.4670150000000000	11.1717525000000000	10.6190926500000000	11.0789495000000000	0.2000000000000000
-2.1000000000000000	14.9213455000000010	15.2556650000000000	14.1895952000000000	15.2887650000000000	15.0232745000000000	14.3288485000000030	14.8623930000000000	0.2000000000000000
-1.9000000000000001	19.1191880000000000	19.4554050000000000	18.2162430000000000	19.5304750000000000	19.2252680000000000	18.3712435000000000	19.0672695000000020	0.2000000000000000
-1.7000000000000002	23.5087130000000000	23.8821899999999980	22.4456530000000000	23.9737450000000000	23.6350719999999970	22.6264800000000000	23.4513020000000000	0.2000000000000000
-1.5000000000000000	28.1703650000000000	28.6123250000000000	26.9038105000000000	28.7173950000000030	28.3127399999999980	27.1070654999999970	28.1047085000000000	0.2000000000000000
-1.3000000000000000	32.6553760000000000	33.1591550000000000	31.1980949999999950	33.2630750000000000	32.8338300000000060	31.4361249999999970	32.5717164999999940	0.2000000000000000
-1.1000000000000000	36.8915150000000000	37.3543285000000000	35.2979799999999950	37.5060540000000060	37.0588450000000000	35.5394800000000000	36.8248849999999950	0.2000000000000000
-0.9000000000000000	40.8164000000000000	41.2692680000000040	39.0846350000000060	41.4294660000000050	41.0082499999999900	39.3523500000000000	40.7372000000000000	0.2000000000000000
-0.7000000000000001	44.1815950000000000	44.6871375000000060	42.3109450000000040	44.8544150000000000	44.3887400000000000	42.5948250000000000	44.1000250000000000	0.2000000000000000
-0.5000000000000000	46.7237550000000000	47.1697164999999900	44.7994899999999900	47.3501665000000000	46.9364000000000060	45.0926800000000000	46.6424699999999960	0.2000000000000000
-0.3000000000000000	48.6661150000000050	49.1443380000000050	46.6444800000000000	49.3359405000000100	48.8904300000000000	46.9512450000000100	48.5819400000000000	0.2000000000000000
-0.1000000000000000	49.5514900000000000	50.0766770000000040	47.4801950000000100	50.2646270000000040	49.7749100000000060	47.7834450000000000	49.4700450000000100	0.2000000000000000
0.1000000000000000	49.5514900000000000	50.0766770000000040	47.4801950000000100	50.2646270000000040	49.7749100000000060	47.7834450000000000	49.4700450000000100	0.2000000000000000
0.3000000000000000	48.6661150000000050	49.1443380000000050	46.6444800000000000	49.3359405000000100	48.8904300000000000	46.9512450000000100	48.5819400000000000	0.2000000000000000
0.5000000000000000	46.7237550000000000	47.1697164999999900	44.7994899999999900	47.3501665000000000	46.9364000000000060	45.0926800000000000	46.6424699999999960	0.2000000000000000
0.7000000000000001	44.1815950000000000	44.6871375000000060	42.3109450000000040	44.8544150000000000	44.3887400000000000	42.5948250000000000	44.1000250000000000	0.2000000000000000
0.9000000000000000	40.8164000000000000	41.2692680000000040	39.0846350000000060	41.4294660000000050	41.0082499999999900	39.3523500000000000	40.7372000000000000	0.2000000000000000
1.1000000000000000	36.8915150000000000	37.3543285000000000	35.2979799999999950	37.5060540000000060	37.0588450000000000	35.5394800000000000	36.8248849999999950	0.2000000000000000
1.3000000000000000	32.6553760000000000	33.1591550000000000	31.1980949999999950	33.2630750000000000	32.8338300000000060	31.4361249999999970	32.5717164999999940	0.2000000000000000
1.5000000000000000	28.1703650000000000	28.6123250000000000	26.9038105000000000	28.7173950000000030	28.3127399999999980	27.1070654999999970	28.1047085000000000	0.2000000000000000
1.7000000000000002	23.5087130000000000	23.8821899999999980	22.4456530000000000	23.9737450000000000	23.6350719999999970	22.6264800000000000	23.4513020000000000	0.2000000000000000
1.9000000000000001	19.1191880000000000	19.4554050000000000	18.2162430000000000	19.5304750000000000	19.2252680000000000	18.3712435000000000	19.0672695000000020	0.2000000000000000
2.1000000000000000	14.9213455000000010	15.2556650000000000	14.1895952000000000	15.2887650000000000	15.0232745000000000	14.3288485000000030	14.8623930000000000	0.2000000000000000
2.3000000000000003	11.1114690000000030	11.4204400000000000	10.5205180000000010	11.4670150000000000	11.1717525000000000	10.6190926500000000	11.0789495000000000	0.2000000000000000
2.5000000000000000	7.8190675000000010	8.0563400000000000	7.3782640000000000	8.0487650000000000	7.8962414999999995	7.4754535000000000	7.7663979999999990	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Ytt-lo-HT4-CT14.dat <==
-2.5000000000000000	2.8858700000000000	4.0059900000000000	2.1480700000000000	3.5905500000000000	3.2199300000000000	2.3720800000000000	2.6134300000000000	0.2000000000000000
-2.3000000000000003	5.2461000000000010	7.2249100000000010	3.9253100000000000	6.5231600000000000	5.8108600000000000	4.3142100000000010	4.7733900000000010	0.2000000000000000
-2.1000000000000000	8.3456600000000000	11.3829000000000000	6.2890300000000000	10.3716000000000000	9.1601600000000000	6.8662100000000000	7.6445300000000000	0.2000000000000000
-1.9000000000000001	11.9898000000000000	16.1821000000000000	9.1092799999999980	14.8932999999999980	13.0287000000000000	9.8682099999999980	11.0684000000000000	0.2000000000000000
-1.7000000000000002	15.8758999999999980	21.2032000000000000	12.1637999999999980	19.7121999999999960	17.0787000000000000	13.0712000000000000	14.7750000000000000	0.2000000000000000
-1.5000000000000000	19.7095000000000000	26.0692000000000020	15.2214000000000000	24.4633000000000000	21.0059000000000000	16.2322000000000000	18.4836000000000000	0.2000000000000000
-1.3000000000000000	23.3071000000000000	30.5650000000000000	18.1282999999999960	28.9201000000000000	24.6359000000000000	19.1997000000000000	22.0083000000000000	0.2000000000000000
-1.1000000000000000	26.4997000000000000	34.5018000000000000	20.7376000000000000	32.8740000000000000	27.8154999999999970	21.8338999999999960	25.1714000000000000	0.2000000000000000
-0.9000000000000000	29.2343999999999970	37.8426000000000000	22.9913000000000000	36.2600999999999940	30.5142000000000000	24.0905000000000000	27.9029999999999950	0.2000000000000000
-0.7000000000000001	31.4572000000000000	40.5427000000000000	24.8334000000000000	39.0122000000000000	32.6954000000000000	25.9248000000000000	30.1355000000000000	0.2000000000000000
-0.5000000000000000	33.1443000000000000	42.5862000000000000	26.2363000000000000	41.1011000000000000	34.3461000000000000	27.3171000000000000	31.8356000000000000	0.2000000000000000
-0.3000000000000000	34.2664000000000000	43.9434000000000000	27.1713000000000000	42.4904000000000000	35.4424000000000000	28.2432000000000000	32.9687000000000050	0.2000000000000000
-0.1000000000000000	34.8495000000000000	44.6500000000000060	27.6566000000000050	43.2124000000000000	36.0132000000000000	28.7244000000000000	33.5568000000000000	0.2000000000000000
0.1000000000000000	34.8495000000000000	44.6500000000000060	27.6566000000000050	43.2124000000000000	36.0132000000000000	28.7244000000000000	33.5568000000000000	0.2000000000000000
0.3000000000000000	34.2664000000000000	43.9434000000000000	27.1713000000000000	42.4904000000000000	35.4424000000000000	28.2432000000000000	32.9687000000000050	0.2000000000000000
0.5000000000000000	33.1443000000000000	42.5862000000000000	26.2363000000000000	41.1011000000000000	34.3461000000000000	27.3171000000000000	31.8356000000000000	0.2000000000000000
0.7000000000000001	31.4572000000000000	40.5427000000000000	24.8334000000000000	39.0122000000000000	32.6954000000000000	25.9248000000000000	30.1355000000000000	0.2000000000000000
0.9000000000000000	29.2343999999999970	37.8426000000000000	22.9913000000000000	36.2600999999999940	30.5142000000000000	24.0905000000000000	27.9029999999999950	0.2000000000000000
1.1000000000000000	26.4997000000000000	34.5018000000000000	20.7376000000000000	32.8740000000000000	27.8154999999999970	21.8338999999999960	25.1714000000000000	0.2000000000000000
1.3000000000000000	23.3071000000000000	30.5650000000000000	18.1282999999999960	28.9201000000000000	24.6359000000000000	19.1997000000000000	22.0083000000000000	0.2000000000000000
1.5000000000000000	19.7095000000000000	26.0692000000000020	15.2214000000000000	24.4633000000000000	21.0059000000000000	16.2322000000000000	18.4836000000000000	0.2000000000000000
1.7000000000000002	15.8758999999999980	21.2032000000000000	12.1637999999999980	19.7121999999999960	17.0787000000000000	13.0712000000000000	14.7750000000000000	0.2000000000000000
1.9000000000000001	11.9898000000000000	16.1821000000000000	9.1092799999999980	14.8932999999999980	13.0287000000000000	9.8682099999999980	11.0684000000000000	0.2000000000000000
2.1000000000000000	8.3456600000000000	11.3829000000000000	6.2890300000000000	10.3716000000000000	9.1601600000000000	6.8662100000000000	7.6445300000000000	0.2000000000000000
2.3000000000000003	5.2461000000000010	7.2249100000000010	3.9253100000000000	6.5231600000000000	5.8108600000000000	4.3142100000000010	4.7733900000000010	0.2000000000000000
2.5000000000000000	2.8858700000000000	4.0059900000000000	2.1480700000000000	3.5905500000000000	3.2199300000000000	2.3720800000000000	2.6134300000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Ytt-nlo-HT4-CT14.dat <==
-2.5000000000000000	2.8913140000000004	3.0987199999999993	2.5861729999999996	3.0567600000000000	2.9771369999999995	2.6655280000000000	2.8338050000000000	0.2000000000000000
-2.3000000000000003	5.4340310000000000	5.8756500000000000	4.8458990000000000	5.7798700000000000	5.5991400000000000	4.9922499999999990	5.3245740000000010	0.2000000000000000
-2.1000000000000000	8.9606599999999990	9.7592600000000010	7.9774439999999990	9.5883399999999990	9.2271600000000000	8.2062000000000000	8.7874600000000000	0.2000000000000000
-1.9000000000000001	13.4104000000000000	14.6642099999999990	11.9308899999999980	14.3992999999999980	13.7973399999999980	12.2548900000000000	13.1627300000000000	0.2000000000000000
-1.7000000000000002	18.5666799999999980	20.3450199999999980	16.5207500000000000	19.9743699999999970	19.0837500000000000	16.9462600000000020	18.2393600000000000	0.2000000000000000
-1.5000000000000000	24.2112800000000000	26.5964200000000020	21.5356600000000000	26.1161700000000040	24.8619099999999980	22.0646600000000000	23.8033500000000000	0.2000000000000000
-1.3000000000000000	30.0483400000000030	33.0497699999999950	26.7284600000000000	32.4640800000000000	30.8300800000000020	27.3607300000000000	29.5604900000000000	0.2000000000000000
-1.1000000000000000	35.8129900000000000	39.4104100000000060	31.8581900000000000	38.7282800000000000	36.7221000000000000	32.5935699999999900	35.2465600000000000	0.2000000000000000
-0.9000000000000000	41.2385800000000000	45.3950600000000000	36.6822700000000000	44.6177199999999900	42.2703200000000000	37.5180100000000000	40.5929599999999900	0.2000000000000000
-0.7000000000000001	46.0066900000000060	50.6525300000000000	40.9179200000000000	49.8046500000000000	47.1416000000000040	41.8410900000000000	45.2953599999999950	0.2000000000000000
-0.5000000000000000	49.9053499999999900	54.9819100000000000	44.3709999999999950	54.0691400000000000	51.1281900000000040	45.3686099999999900	49.1358099999999900	0.2000000000000000
-0.3000000000000000	52.6066200000000000	57.9354800000000100	46.7756700000000050	56.9847600000000100	53.8899700000000050	47.8261200000000000	51.7980199999999940	0.2000000000000000
-0.1000000000000000	54.0203200000000000	59.5018499999999900	48.0270000000000000	58.5280000000000000	55.3364800000000100	49.1059100000000000	53.1895000000000100	0.2000000000000000
0.1000000000000000	54.0203200000000000	59.5018499999999900	48.0270000000000000	58.5280000000000000	55.3364800000000100	49.1059100000000000	53.1895000000000100	0.2000000000000000
0.3000000000000000	52.6066200000000000	57.9354800000000100	46.7756700000000050	56.9847600000000100	53.8899700000000050	47.8261200000000000	51.7980199999999940	0.2000000000000000
0.5000000000000000	49.9053499999999900	54.9819100000000000	44.3709999999999950	54.0691400000000000	51.1281900000000040	45.3686099999999900	49.1358099999999900	0.2000000000000000
0.7000000000000001	46.0066900000000060	50.6525300000000000	40.9179200000000000	49.8046500000000000	47.1416000000000040	41.8410900000000000	45.2953599999999950	0.2000000000000000
0.9000000000000000	41.2385800000000000	45.3950600000000000	36.6822700000000000	44.6177199999999900	42.2703200000000000	37.5180100000000000	40.5929599999999900	0.2000000000000000
1.1000000000000000	35.8129900000000000	39.4104100000000060	31.8581900000000000	38.7282800000000000	36.7221000000000000	32.5935699999999900	35.2465600000000000	0.2000000000000000
1.3000000000000000	30.0483400000000030	33.0497699999999950	26.7284600000000000	32.4640800000000000	30.8300800000000020	27.3607300000000000	29.5604900000000000	0.2000000000000000
1.5000000000000000	24.2112800000000000	26.5964200000000020	21.5356600000000000	26.1161700000000040	24.8619099999999980	22.0646600000000000	23.8033500000000000	0.2000000000000000
1.7000000000000002	18.5666799999999980	20.3450199999999980	16.5207500000000000	19.9743699999999970	19.0837500000000000	16.9462600000000020	18.2393600000000000	0.2000000000000000
1.9000000000000001	13.4104000000000000	14.6642099999999990	11.9308899999999980	14.3992999999999980	13.7973399999999980	12.2548900000000000	13.1627300000000000	0.2000000000000000
2.1000000000000000	8.9606599999999990	9.7592600000000010	7.9774439999999990	9.5883399999999990	9.2271600000000000	8.2062000000000000	8.7874600000000000	0.2000000000000000
2.3000000000000003	5.4340310000000000	5.8756500000000000	4.8458990000000000	5.7798700000000000	5.5991400000000000	4.9922499999999990	5.3245740000000010	0.2000000000000000
2.5000000000000000	2.8913140000000004	3.0987199999999993	2.5861729999999996	3.0567600000000000	2.9771369999999995	2.6655280000000000	2.8338050000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/CT14/LHC13-Ytt-nnlo-HT4-CT14.dat <==
-2.5000000000000000	3.1718609999999994	3.3199220000000000	2.9877940000000000	3.3116250000000000	3.2013830000000000	3.0236640000000000	3.1519320000000000	0.2000000000000000
-2.3000000000000003	5.9143600000000000	6.0802300000000010	5.6146450000000000	6.0968040000000010	5.9502380000000010	5.6730640000000010	5.8893400000000020	0.2000000000000000
-2.1000000000000000	9.7134749999999990	9.9267300000000010	9.2488590000000000	9.9676610000000000	9.7745690000000010	9.3429530000000000	9.6787450000000000	0.2000000000000000
-1.9000000000000001	14.4872120000000010	14.7399900000000000	13.8057040000000000	14.8017600000000000	14.5707079999999980	13.9307600000000010	14.4415279999999980	0.2000000000000000
-1.7000000000000002	20.0102100000000000	20.3492600000000000	19.0964170000000020	20.4332700000000000	20.1174000000000000	19.2532870000000000	19.9562370000000000	0.2000000000000000
-1.5000000000000000	26.0364380000000040	26.4857800000000020	24.8524500000000050	26.5824900000000000	26.1724810000000050	25.0451040000000020	25.9711639999999980	0.2000000000000000
-1.3000000000000000	32.2198159999999940	32.6210700000000000	30.8107200000000000	32.7676699999999950	32.3773599999999960	31.0386599999999970	32.1539750000000000	0.2000000000000000
-1.1000000000000000	38.4485730000000000	38.9474699999999960	36.7584199999999940	39.0921300000000000	38.6502100000000000	37.0334500000000000	38.3605280000000000	0.2000000000000000
-0.9000000000000000	44.2901699999999900	44.8440360000000000	42.3696099999999940	44.9957680000000050	44.5170199999999900	42.6758599999999900	44.1922800000000000	0.2000000000000000
-0.7000000000000001	49.5141600000000040	50.1289420000000000	47.3633899999999950	50.3185660000000040	49.7592200000000000	47.7011000000000000	49.4156500000000000	0.2000000000000000
-0.5000000000000000	53.8766099999999900	54.6167309999999940	51.5232799999999900	54.8011319999999960	54.1451500000000000	51.8894500000000040	53.7620600000000000	0.2000000000000000
-0.3000000000000000	56.5997100000000000	57.2685800000000100	54.1345500000000100	57.4585079000000100	56.8758700000000000	54.5126700000000000	56.4818900000000000	0.2000000000000000
-0.1000000000000000	58.3011700000000060	59.0609550000000000	55.7488800000000100	59.2346820000000000	58.6018700000000050	56.1487799999999950	58.1676800000000040	0.2000000000000000
0.1000000000000000	58.3011700000000060	59.0609550000000000	55.7488800000000100	59.2346820000000000	58.6018700000000050	56.1487799999999950	58.1676800000000040	0.2000000000000000
0.3000000000000000	56.5997100000000000	57.2685800000000100	54.1345500000000100	57.4585079000000100	56.8758700000000000	54.5126700000000000	56.4818900000000000	0.2000000000000000
0.5000000000000000	53.8766099999999900	54.6167309999999940	51.5232799999999900	54.8011319999999960	54.1451500000000000	51.8894500000000040	53.7620600000000000	0.2000000000000000
0.7000000000000001	49.5141600000000040	50.1289420000000000	47.3633899999999950	50.3185660000000040	49.7592200000000000	47.7011000000000000	49.4156500000000000	0.2000000000000000
0.9000000000000000	44.2901699999999900	44.8440360000000000	42.3696099999999940	44.9957680000000050	44.5170199999999900	42.6758599999999900	44.1922800000000000	0.2000000000000000
1.1000000000000000	38.4485730000000000	38.9474699999999960	36.7584199999999940	39.0921300000000000	38.6502100000000000	37.0334500000000000	38.3605280000000000	0.2000000000000000
1.3000000000000000	32.2198159999999940	32.6210700000000000	30.8107200000000000	32.7676699999999950	32.3773599999999960	31.0386599999999970	32.1539750000000000	0.2000000000000000
1.5000000000000000	26.0364380000000040	26.4857800000000020	24.8524500000000050	26.5824900000000000	26.1724810000000050	25.0451040000000020	25.9711639999999980	0.2000000000000000
1.7000000000000002	20.0102100000000000	20.3492600000000000	19.0964170000000020	20.4332700000000000	20.1174000000000000	19.2532870000000000	19.9562370000000000	0.2000000000000000
1.9000000000000001	14.4872120000000010	14.7399900000000000	13.8057040000000000	14.8017600000000000	14.5707079999999980	13.9307600000000010	14.4415279999999980	0.2000000000000000
2.1000000000000000	9.7134749999999990	9.9267300000000010	9.2488590000000000	9.9676610000000000	9.7745690000000010	9.3429530000000000	9.6787450000000000	0.2000000000000000
2.3000000000000003	5.9143600000000000	6.0802300000000010	5.6146450000000000	6.0968040000000010	5.9502380000000010	5.6730640000000010	5.8893400000000020	0.2000000000000000
2.5000000000000000	3.1718609999999994	3.3199220000000000	2.9877940000000000	3.3116250000000000	3.2013830000000000	3.0236640000000000	3.1519320000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Mtt-lo-HT4-MMHT2014.dat <==
360.0000000000000000	75.8846000000000000	99.7522000000000000	58.8599000000000000	96.7662000000000000	78.2264000000000000	61.0949000000000100	73.1088000000000000	40.0000000000000000
400.0000000000000000	124.4192000000000000	165.1131000000000000	95.7114000000000100	158.2933000000000200	129.7799000000000000	100.3603000000000100	118.6560000000000000	40.0000000000000000
440.0000000000000000	110.8811000000000000	148.4327000000000000	84.6419000000000000	140.7378000000000000	116.9435000000000100	89.5941000000000000	104.7520000000000100	40.0000000000000000
480.0000000000000000	88.5774000000000100	119.4708000000000100	67.1767000000000000	112.2104000000000200	94.3081000000000100	71.6802000000000000	83.0118000000000100	40.0000000000000000
520.0000000000000000	68.0864000000000000	92.4625000000000000	51.3377000000000000	86.1152000000000200	73.1040000000000000	55.1712000000000060	63.3547000000000100	40.0000000000000000
560.0000000000000000	51.6817999999999960	70.6228000000000100	38.7641000000000000	65.2786000000000000	55.9118000000000140	41.9266000000000100	47.7827000000000000	40.0000000000000000
600.0000000000000000	39.1339000000000000	53.7837000000000100	29.2096000000000020	49.3695000000000000	42.6319000000000100	31.7791000000000000	35.9689000000000000	40.0000000000000000
640.0000000000000000	29.7189000000000050	41.0633000000000050	22.0811000000000000	37.4511000000000000	32.5843000000000000	24.1549000000000000	27.1667000000000020	40.0000000000000000
680.0000000000000000	22.6943000000000000	31.5154000000000000	16.7897300000000000	28.5710000000000000	25.0320000000000000	18.4600999999999970	20.6400500000000000	40.0000000000000000
740.0000000000000000	30.9833800000000000	43.3197600000000000	22.7899800000000000	38.9584800000000100	34.4500800000000000	25.2283100000000080	27.9875600000000020	80.0000000000000000
820.0000000000000000	18.8396400000000030	26.5724100000000000	13.7548900000000000	23.6535299999999960	21.1629200000000000	15.3592900000000000	16.8706700000000040	80.0000000000000000
900.0000000000000000	11.7853900000000000	16.7570700000000000	8.5460300000000000	14.7780000000000020	13.3624000000000010	9.6184699999999990	10.4705200000000000	80.0000000000000000
980.0000000000000000	7.5609399999999990	10.8311000000000000	5.4480300000000010	9.4700300000000010	8.6465700000000000	6.1765800000000000	6.6684400000000000	80.0000000000000000
1060.0000000000000000	4.9607899999999990	7.1560100000000000	3.5534100000000004	6.2069200000000000	5.7185100000000000	4.0560040000000010	4.3455940000000000	80.0000000000000000
1160.0000000000000000	4.5669160000000000	6.6403370000000010	3.2492619999999990	5.7077890000000000	5.3121250000000000	3.7373590000000000	3.9699250000000010	120.0000000000000000
1280.0000000000000000	2.6023390000000000	3.8189420000000000	1.8370410000000000	3.2484200000000003	3.0587140000000000	2.1318240000000000	2.2421120000000000	120.0000000000000000
1400.0000000000000000	1.5363409999999997	2.2742520000000000	1.0765729999999998	1.9156870000000001	1.8234210000000002	1.2597050000000003	1.3127260000000005	120.0000000000000000
1520.0000000000000000	0.9320630000000000	1.3911370000000000	0.6485923000000000	1.1610449999999999	1.1164260000000000	0.7648670000000000	0.7901820000000000	120.0000000000000000
1640.0000000000000000	0.5802458000000001	0.8729130000000000	0.40108380000000005	0.7221586000000001	0.7011232000000001	0.4765121000000001	0.48826390000000003	120.0000000000000000
1800.0000000000000000	0.5394722000000001	0.8194219000000000	0.3698861000000000	0.6707279000000002	0.6587914000000001	0.44340840000000004	0.4498780000000000	200.0000000000000000
2000.0000000000000000	0.2664082000000000	0.40963660000000013	0.18079229999999996	0.3308347000000001	0.32969760000000004	0.21918720000000003	0.21965780000000001	200.0000000000000000
2200.0000000000000000	0.13683999999999996	0.21292690000000009	0.09194504000000003	0.16975849999999998	0.17153550000000004	0.11268264000000001	0.11160658999999999	200.0000000000000000
2400.0000000000000000	0.07257698000000001	0.11423213000000003	0.0483037600000000	0.08994837000000001	0.09210760000000001	0.059813730000000016	0.05858067000000001	200.0000000000000000
2750.0000000000000000	0.06882748000000002	0.1102177200000000	0.0451636820000000	0.08520142999999994	0.08896194999999997	0.05678028999999998	0.05471198800000001	500.0000000000000000
3250.0000000000000000	0.016801361000000004	0.027671699000000015	0.010776500999999992	0.020763596000000006	0.022366671000000005	0.013880382000000004	0.013033610999999997	500.0000000000000000
3750.0000000000000000	0.004430534800000003	0.007501406999999996	0.0027800774000000003	0.0054684029999999976	0.006069302000000002	0.003664292300000001	0.003357967400000001	500.0000000000000000
4500.0000000000000000	0.0015506442500000006	0.0027111674000000014	0.0009491567000000001	0.001911357440000001	0.002195680699999999	0.0012839383100000002	0.0011448428099999994	1000.0000000000000000
5500.0000000000000000	0.00011970254600000008	0.00021990101300000016	0.00007059569700000002	0.00014730752400000013	0.00017826937299999994	0.00009925603299999999	0.00008499073899999997	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Mtt-nlo-HT4-MMHT2014.dat <==
360.0000000000000000	91.6149900000000000	103.5319300000000200	80.7547600000000000	101.2691000000000100	93.5567700000000000	81.9863500000000000	90.4354200000000000	40.0000000000000000
400.0000000000000000	142.4455999999999800	157.8187000000000000	126.8283199999999900	154.8010000000000200	145.5240000000000300	128.9206899999999800	140.7267000000000000	40.0000000000000000
440.0000000000000000	125.1031500000000000	137.5590000000000000	111.5808700000000200	135.1717000000000000	127.9613799999999900	113.6938200000000200	123.4976600000000000	40.0000000000000000
480.0000000000000000	99.7037800000000000	109.3142599999999900	88.8690100000000200	107.5220900000000000	102.1319400000000100	90.7847000000000200	98.2925300000000000	40.0000000000000000
520.0000000000000000	76.7525600000000000	84.1056799999999900	68.2813400000000000	82.7680700000000100	78.7425500000000000	69.9300100000000100	75.5484400000000000	40.0000000000000000
560.0000000000000000	58.4600200000000000	63.8930899999999940	51.9433300000000100	62.9091800000000060	60.0624600000000100	53.3258899999999940	57.4550599999999960	40.0000000000000000
600.0000000000000000	44.4257719999999950	48.5747100000000000	39.3836320000000060	47.8396500000000000	45.7046900000000000	40.5215580000000060	43.5970320000000060	40.0000000000000000
640.0000000000000000	33.8665790000000000	37.1042460000000000	29.9425120000000000	36.5460290000000040	34.8865650000000000	30.8719770000000000	33.1869660000000000	40.0000000000000000
680.0000000000000000	25.9338770000000060	28.3855810000000020	22.8971707000000040	27.9617190000000020	26.7490090000000000	23.6567074000000020	25.3764296000000000	40.0000000000000000
740.0000000000000000	35.5426238000000000	38.9214811000000000	31.2892501999999980	38.3356464000000000	36.7271319000000000	32.4188377000000000	34.7052709000000000	80.0000000000000000
820.0000000000000000	21.6818700000000000	23.7553010000000030	19.0205510000000000	23.3963520000000040	22.4551750000000000	19.7780920000000000	21.1148220000000040	80.0000000000000000
900.0000000000000000	13.5956900000000010	14.9320589999999990	11.8801689999999990	14.6992130000000020	14.1115819999999990	12.3947180000000010	13.2054970000000000	80.0000000000000000
980.0000000000000000	8.7258740000000010	9.5705580000000020	7.6067199999999990	9.4230060000000000	9.0732610000000020	7.9601960000000010	8.4564000000000000	80.0000000000000000
1060.0000000000000000	5.7220710000000000	6.2739050000000000	4.9754326999999990	6.1767450000000000	5.9603290000000000	5.2215880000000010	5.5331000000000010	80.0000000000000000
1160.0000000000000000	5.2485540000000000	5.7610370000000000	4.5493269000000000	5.6714110000000010	5.4769840000000000	4.7892448000000005	5.0630385000000000	120.0000000000000000
1280.0000000000000000	2.9802645999999995	3.2729150000000000	2.5737961000000005	3.2218059000000000	3.1166162000000006	2.7194085000000010	2.8667371000000010	120.0000000000000000
1400.0000000000000000	1.7534245000000000	1.9300134000000000	1.5081535000000001	1.8982334000000003	1.8381084000000003	1.5993575000000000	1.6814456999999998	120.0000000000000000
1520.0000000000000000	1.0554056000000003	1.1609911000000000	0.9056235000000000	1.1425076000000000	1.1079107000000001	0.9632060000000002	1.0098684000000000	120.0000000000000000
1640.0000000000000000	0.6525420000000001	0.7177589000000000	0.5582972000000000	0.7062955000000000	0.6862205000000000	0.5956387000000002	0.6228296999999999	120.0000000000000000
1800.0000000000000000	0.6019301999999997	0.6620864999999997	0.5131812799999999	0.6515418000000000	0.6342694999999999	0.5495122000000001	0.5728234700000002	200.0000000000000000
2000.0000000000000000	0.29279570999999993	0.32206520000000005	0.24851652999999999	0.3170478299999999	0.3092086300000000	0.2672795900000000	0.2776554500000000	200.0000000000000000
2200.0000000000000000	0.14828394999999994	0.16292283000000002	0.1254257600000000	0.16043963000000003	0.15694822999999997	0.1354887800000000	0.1401215200000000	200.0000000000000000
2400.0000000000000000	0.07779153999999999	0.0855092400000000	0.06551071000000001	0.08419818999999999	0.08253163000000001	0.07107402000000002	0.0732425000000000	200.0000000000000000
2750.0000000000000000	0.0724828140000000	0.07991951199999998	0.06060191400000001	0.07863039100000001	0.07717055000000002	0.06616038199999999	0.0678756820000000	500.0000000000000000
3250.0000000000000000	0.017271239000000008	0.018995750999999995	0.014308711399999997	0.018703823000000005	0.018487063999999997	0.0157874885000000	0.016030950100000003	500.0000000000000000
3750.0000000000000000	0.004500921300000001	0.0049828556000000	0.003681516700000001	0.004896014300000001	0.004846947499999999	0.004105397999999999	0.004137834399999999	500.0000000000000000
4500.0000000000000000	0.0015730082200000012	0.0017349264900000001	0.0012703364199999994	0.0017095059100000005	0.0017031224400000002	0.0014350098699999999	0.0014303091299999989	1000.0000000000000000
5500.0000000000000000	0.00012795535800000008	0.00014284426300000002	0.00010036274499999996	0.00013989085800000003	0.00014075986799999996	0.00011639351370000003	0.00011357435329999998	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Mtt-nnlo-HT4-MMHT2014.dat <==
360.0000000000000000	97.1253999999999800	99.8560499999999800	91.9432100000000100	100.0935900000000000	97.6275499999999900	92.4129399999999900	96.9451600000000200	40.0000000000000000
400.0000000000000000	145.0486499999999800	145.7120100000000200	139.4797600000000000	146.4257100000000000	145.5605500000000000	140.0844300000000000	144.9837800000000200	40.0000000000000000
440.0000000000000000	127.4608599999999800	128.0242400000000000	122.6801899999999800	128.7322640000000000	127.8655700000000200	123.2693400000000000	127.4214700000000000	40.0000000000000000
480.0000000000000000	102.1459500000000000	103.0205000000000100	98.0958500000000100	103.5212930000000000	102.5366700000000200	98.6799000000000000	102.0370800000000200	40.0000000000000000
520.0000000000000000	79.3390620000000000	80.3201400000000000	75.9886230000000000	80.7095899999999900	79.6375039999999900	76.4848840000000000	79.2358040000000200	40.0000000000000000
560.0000000000000000	60.9076500000000040	61.8844699999999900	58.2379600000000000	62.0558900000000000	61.2450440000000100	58.7256200000000060	60.7340460000000060	40.0000000000000000
600.0000000000000000	46.2290190000000000	46.8107500000000000	44.1774810000000100	47.0081099999999950	46.4570100000000000	44.5546200000000000	46.1161780000000000	40.0000000000000000
640.0000000000000000	35.5935600000000040	36.3751200000000000	33.8831910000000040	36.4674500000000000	35.8071900000000060	34.2139310000000000	35.4710200000000000	40.0000000000000000
680.0000000000000000	27.2623100000000000	27.8747700000000000	25.9421789999999960	27.9349500000000040	27.4392700000000000	26.2170340000000000	27.1554800000000000	40.0000000000000000
740.0000000000000000	37.7071700000000000	38.4958000000000000	35.8212799999999940	38.5316900000000000	38.0043100000000040	36.2617890000000100	37.5098560000000060	80.0000000000000000
820.0000000000000000	23.2688490000000030	23.8885600000000000	22.0138330000000050	23.9091700000000030	23.4610120000000000	22.3117930000000050	23.1317379999999950	80.0000000000000000
900.0000000000000000	14.6873400000000030	15.1647650000000010	13.8403290000000000	15.1407060000000020	14.8379800000000000	14.0559160000000000	14.5749830000000000	80.0000000000000000
980.0000000000000000	9.4815140000000000	9.8326909999999990	8.9136870000000010	9.8321230000000010	9.5674590000000010	9.0534500000000000	9.4142420000000020	80.0000000000000000
1060.0000000000000000	6.2313529999999995	6.4207409999999990	5.8587799999999990	6.3923830000000010	6.3160680000000010	5.9725889999999990	6.1655380000000000	80.0000000000000000
1160.0000000000000000	5.7801550000000010	6.0051010000000010	5.4162610000000000	5.9910460000000010	5.8502710000000000	5.5217440000000010	5.7244360000000010	120.0000000000000000
1280.0000000000000000	3.2897089999999993	3.4307060000000007	3.0740770000000000	3.4197660000000000	3.3304510000000000	3.1368112000000004	3.2556258999999996	120.0000000000000000
1400.0000000000000000	1.9598903000000000	2.0496375000000000	1.8250385000000000	2.0429857000000000	1.9849725000000000	1.8648332000000000	1.9378844999999998	120.0000000000000000
1520.0000000000000000	1.1783998000000000	1.2282238000000003	1.0984626000000002	1.2263421999999997	1.1924400000000002	1.1228943000000002	1.1656600000000000	120.0000000000000000
1640.0000000000000000	0.7475286000000000	0.7832924000000000	0.6924681000000001	0.7737552999999999	0.7637628000000002	0.7127337000000000	0.7340401000000000	120.0000000000000000
1800.0000000000000000	0.6840929000000000	0.7161161000000000	0.6349117000000001	0.7111448999999999	0.6959413000000001	0.6526169999999998	0.6735715000000000	200.0000000000000000
2000.0000000000000000	0.34515477000000006	0.36390420000000007	0.3176611899999999	0.3590520300000001	0.35312388999999994	0.3279803500000000	0.33824648000000007	200.0000000000000000
2200.0000000000000000	0.17430733999999998	0.1852676300000000	0.1601083100000000	0.18353635000000001	0.1773657600000000	0.16486744000000003	0.1713386600000000	200.0000000000000000
2400.0000000000000000	0.09334258000000002	0.09903224800000003	0.08578708000000002	0.0969703057000000	0.09610463000000002	0.08920097999999999	0.09094111000000002	200.0000000000000000
2750.0000000000000000	0.09067938699999996	0.09606836210000001	0.08267294499999998	0.09386919540000002	0.09379006830000002	0.08633329799999999	0.08804797079999999	500.0000000000000000
3250.0000000000000000	0.0226685699000000	0.024243171400000013	0.0205885175000000	0.0239038908000000	0.02321843789999999	0.021473169290000007	0.022079671920000002	500.0000000000000000
3750.0000000000000000	0.006423185589999999	0.007089653100000001	0.005735707600000001	0.007023888000000001	0.006522322440000001	0.005973589870000001	0.0062675931599999995	500.0000000000000000
4500.0000000000000000	0.0025289631600000006	0.002778052129999998	0.0022341087610000	0.0026021990650000005	0.002722262892999999	0.0024182712790000002	0.002379881520000001	1000.0000000000000000
5500.0000000000000000	0.00026017039599999993	0.00030881977700000015	0.0002235267938000	0.00030233046900000015	0.0002615831689999997	0.00023533338399999996	0.0002514877034000	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-PTavt-lo-MT2-MMHT2014.dat <==
25.0000000000000000	107.0910000000000100	143.5760000000000000	81.6751000000000000	136.6480000000000000	112.5200000000000000	86.1704000000000000	101.5040000000000200	50.0000000000000000
75.0000000000000000	220.4090000000000000	296.7800000000000000	167.5030000000000000	280.4540000000000000	233.2400000000000400	177.7780000000000000	207.6710000000000000	50.0000000000000000
125.0000000000000000	179.0770000000000000	242.6540000000000200	135.3210000000000000	226.7390000000000300	191.6480000000000000	144.9630000000000000	167.1670000000000000	50.0000000000000000
175.0000000000000000	99.3969000000000000	135.6260000000000000	74.6794000000000000	125.1720000000000000	107.6990000000000100	80.8160000000000000	91.8498000000000000	50.0000000000000000
225.0000000000000000	47.4423000000000000	65.1596000000000000	35.4635000000000000	59.4404000000000000	52.0073999999999900	38.7452000000000000	43.4241000000000000	50.0000000000000000
275.0000000000000000	21.9029000000000000	30.2408000000000000	16.2991000000000000	27.3059000000000000	24.2572000000000000	17.9577000000000000	19.8800000000000000	50.0000000000000000
325.0000000000000000	10.3089000000000000	14.2963000000000000	7.6437300000000000	12.7966000000000000	11.5170000000000000	8.4820000000000000	9.2900600000000000	50.0000000000000000
375.0000000000000000	5.0413800000000000	7.0169500000000000	3.7271900000000000	6.2346100000000000	5.6740000000000000	4.1610400000000000	4.5157500000000000	50.0000000000000000
425.0000000000000000	2.5763100000000000	3.5965800000000000	1.9001300000000003	3.1756200000000000	2.9178300000000000	2.1322700000000000	2.2958200000000000	50.0000000000000000
475.0000000000000000	1.3740600000000000	1.9224200000000000	1.0115300000000000	1.6883699999999997	1.5645400000000000	1.1400900000000000	1.2191100000000000	50.0000000000000000
525.0000000000000000	0.7624600000000000	1.0686000000000000	0.5604180000000000	0.9342260000000000	0.8721330000000002	0.6340470000000000	0.6739190000000000	50.0000000000000000
575.0000000000000000	0.43834699999999993	0.6152980000000000	0.3217620000000000	0.5357770000000000	0.5034080000000000	0.3652500000000000	0.3861570000000000	50.0000000000000000
625.0000000000000000	0.2600150000000000	0.3654660000000000	0.1906620000000000	0.3171130000000000	0.2996620000000000	0.2170580000000000	0.2283950000000000	50.0000000000000000
675.0000000000000000	0.1587220000000000	0.2233370000000000	0.1162820000000000	0.1931840000000000	0.1834970000000000	0.1327240000000000	0.1390590000000000	50.0000000000000000
750.0000000000000000	0.1627669000000000	0.2292973000000000	0.1191160000000000	0.19759569999999999	0.1888818000000000	0.1363918000000000	0.14215060000000002	100.0000000000000000
850.0000000000000000	0.0688634000000000	0.0971603000000000	0.05033069999999999	0.08333039999999999	0.0802923000000000	0.057861300000000004	0.0599009000000000	100.0000000000000000
950.0000000000000000	0.0311564000000000	0.0440164000000000	0.0227447500000000	0.0375963000000000	0.036476800000000004	0.0262402000000000	0.027006099999999998	100.0000000000000000
1050.0000000000000000	0.014863810000000002	0.0210248600000000	0.0108374700000000	0.0178915500000000	0.0174668600000000	0.0125439900000000	0.012841699999999998	100.0000000000000000
1150.0000000000000000	0.0074055800000000	0.0104891000000000	0.0053931300000000	0.0088948000000000	0.008732960000000001	0.0062614500000000	0.0063786000000000	100.0000000000000000
1300.0000000000000000	0.005845591000000001	0.0082941900000000	0.004249533999999999	0.007002900000000001	0.006923500000000001	0.0049532840000000005	0.005015074999999999	200.0000000000000000
1500.0000000000000000	0.0017085700000000	0.0024312979999999997	0.0012382850000000002	0.0020400170000000003	0.0020362820000000	0.0014517990000000001	0.0014572950000000	200.0000000000000000
1700.0000000000000000	0.0005362534000000	0.0007656140000000	0.00038731260000000005	0.0006384823999999999	0.0006430310000000	0.00045675089999999994	0.0004547288000000	200.0000000000000000
1900.0000000000000000	0.00017626129999999998	0.0002525853000000	0.00012681379999999998	0.0002093519000000	0.0002126615000000	0.00015043460000000003	0.00014858540000000004	200.0000000000000000
2100.0000000000000000	0.0000596078700000	0.0000857851000000	0.00004271148999999999	0.0000706504000000	0.00007237720000000002	0.000050966100000000007	0.00004995368000000001	200.0000000000000000
2400.0000000000000000	0.0000275294600000	0.00003984422000000001	0.000019616588999999998	0.000032553190000000005	0.00003369539000000001	0.000023584636999999996	0.000022897767000000006	400.0000000000000000
2800.0000000000000000	3.2372470000000000e-6	4.7331630000000000e-6	2.2842205000000000e-6	3.8160559999999990e-6	4.0152599999999990e-6	2.7808020000000000e-6	2.6591590000000002e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-PTavt-nlo-MT2-MMHT2014.dat <==
25.0000000000000000	125.0805000000000000	139.7645000000000000	110.4406000000000000	137.2256500000000000	127.8709000000000000	112.4786000000000000	123.4234000000000000	50.0000000000000000
75.0000000000000000	249.8058499999999600	275.7679500000000400	221.9742000000000000	271.1417500000000000	255.5534500000000300	226.3558000000000000	246.4813500000000200	50.0000000000000000
125.0000000000000000	201.7971000000000600	221.2838500000000000	179.5140500000000000	217.6916499999999800	206.9131500000000300	183.6847500000000000	198.6997000000000000	50.0000000000000000
175.0000000000000000	113.9000500000000000	125.1371350000000000	100.9258050000000000	122.9381150000000000	117.2290450000000100	103.7793200000000000	111.7153750000000000	50.0000000000000000
225.0000000000000000	55.7095200000000100	61.5445749999999950	49.0846555000000000	60.3120849999999960	57.5806170000000040	50.7360750000000000	54.3928600000000060	50.0000000000000000
275.0000000000000000	26.3232600000000000	29.2399400000000040	23.0604700000000020	28.5714750000000030	27.3195400000000030	23.9538400000000000	25.5862300000000000	50.0000000000000000
325.0000000000000000	12.6160200000000000	14.0914800000000000	10.9973595000000000	13.7289400000000000	13.1423650000000020	11.4728005000000020	12.2131300000000000	50.0000000000000000
375.0000000000000000	6.2543345000000000	7.0101650000000010	5.4321855000000000	6.8128390000000000	6.5360125000000000	5.6879519999999990	6.0336549999999995	50.0000000000000000
425.0000000000000000	3.2224450000000004	3.6224605000000000	2.7906560000000002	3.5126069999999996	3.3767905000000003	2.9313225000000003	3.0993830000000000	50.0000000000000000
475.0000000000000000	1.7267450000000002	1.9441425000000003	1.4923090000000000	1.8814985000000000	1.8137510000000000	1.5718680000000000	1.6564310000000000	50.0000000000000000
525.0000000000000000	0.9587755000000000	1.0806320000000000	0.8273230000000000	1.0441170000000000	1.0090955000000000	0.8735140000000001	0.9176559999999999	50.0000000000000000
575.0000000000000000	0.5499128000000000	0.6200310000000000	0.4740508000000000	0.5983350000000001	0.5796964000000000	0.5015130500000000	0.5253481500000000	50.0000000000000000
625.0000000000000000	0.32469515000000004	0.36610485000000004	0.2797696500000000	0.3529320500000000	0.3427443000000000	0.2964726500000000	0.3097099500000000	50.0000000000000000
675.0000000000000000	0.1968056500000000	0.2217075500000000	0.16958240000000002	0.21356239999999999	0.2079856000000000	0.1799742500000000	0.1874691500000000	50.0000000000000000
750.0000000000000000	0.19940565000000002	0.22423739999999998	0.17189192000000003	0.2158504000000000	0.2109839500000000	0.1827400650000000	0.1896574500000000	100.0000000000000000
850.0000000000000000	0.0825195150000000	0.0924969800000000	0.0712251850000000	0.0890044850000000	0.0874120650000000	0.0758632600000000	0.07836400500000001	100.0000000000000000
950.0000000000000000	0.036392179999999996	0.0406034200000000	0.0314791800000000	0.0390820000000000	0.0385736350000000	0.0335761300000000	0.0345248350000000	100.0000000000000000
1050.0000000000000000	0.0168791160000000	0.0187341850000000	0.0146367015000000	0.0180486325000000	0.0178932120000000	0.0156274575000000	0.016004446999999998	100.0000000000000000
1150.0000000000000000	0.0081608240000000	0.009004360999999999	0.0070970990000000	0.0086867065000000	0.008649374000000001	0.007582740500000001	0.0077366030000000	100.0000000000000000
1300.0000000000000000	0.006176409300000001	0.006756154749999998	0.0053936746000000	0.0065348032500000	0.0065403936000000	0.0057661593000000	0.005856394250000001	200.0000000000000000
1500.0000000000000000	0.0016939065245000	0.0018278721800000	0.0014883765943499998	0.0017766211800000	0.0017902150249999998	0.0015920856505000	0.0016072526400500	200.0000000000000000
1700.0000000000000000	0.0004987816000000	0.0005309531499999999	0.0004408010765000	0.0005190233500000	0.0005258168835000001	0.00047164732000000003	0.00047377364700000005	200.0000000000000000
1900.0000000000000000	0.00015395403790000002	0.0001616695915000	0.0001367661413500	0.00015904660904999998	0.0001618272195000	0.0001463752345500	0.0001464011850500	200.0000000000000000
2100.0000000000000000	0.000048984433500000007	0.0000507830793000	0.0000437122655000	0.00005028030049999999	0.00005134403340000001	0.000046801371499999994	0.000046628281000000004	200.0000000000000000
2400.0000000000000000	0.00002100605320000001	0.000021487965000000006	0.000018816970150000005	0.00002143225499999999	0.000021949465500000003	0.0000201632067000	0.00002001047465000001	400.0000000000000000
2800.0000000000000000	2.2124686000000000e-6	2.2263519500000000e-6	1.9871935099999998e-6	2.2421939499999998e-6	2.3041527500000002e-6	2.1351189000000005e-6	2.1065681000000000e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-PTavt-nnlo-MT2-MMHT2014.dat <==
25.0000000000000000	130.9396499999999700	133.5750500000000300	124.5178499999999800	134.1556000000000000	131.4684500000000000	125.1586500000000000	130.8331999999999800	50.0000000000000000
75.0000000000000000	256.7597000000000000	259.1953050000000000	246.1520000000000000	260.2411350000000000	257.8495500000000000	247.5373500000000000	256.4605500000000000	50.0000000000000000
125.0000000000000000	207.4846050000000000	209.4351950000000000	199.0007000000000000	210.4381000000000200	208.2911325000000000	200.2757900000000300	207.2214600000000000	50.0000000000000000
175.0000000000000000	118.0386750000000000	119.3138000000000000	112.9583799999999900	119.7437000000000000	118.7085300000000200	113.9671199999999800	117.6882200000000300	50.0000000000000000
225.0000000000000000	58.0236500000000000	58.5970750000000040	55.4406650000000100	58.9029950000000040	58.3509600000000000	56.0239050000000000	57.8270400000000040	50.0000000000000000
275.0000000000000000	27.5533350000000000	27.7794150000000000	26.2870950000000000	27.9363600000000000	27.7306100000000000	26.6152650000000000	27.4317250000000000	50.0000000000000000
325.0000000000000000	13.2552200000000010	13.3484400000000000	12.6323100000000000	13.4296900000000000	13.3500500000000010	12.8119850000000000	13.1848500000000000	50.0000000000000000
375.0000000000000000	6.5794549999999990	6.6220149999999990	6.2649589999999990	6.6739250000000000	6.6217750000000010	6.3578500000000000	6.5453350000000000	50.0000000000000000
425.0000000000000000	3.3956570000000000	3.3998135000000000	3.2373325000000000	3.4312185000000000	3.4175839999999997	3.2892510000000000	3.3766255000000000	50.0000000000000000
475.0000000000000000	1.8197714999999999	1.8167309999999999	1.7357084999999999	1.8352795000000000	1.8314955000000000	1.7651145000000000	1.8089890000000000	50.0000000000000000
525.0000000000000000	1.0079740000000001	1.0025855000000001	0.9624925000000002	1.0158775000000002	1.0126785000000000	0.9784689999999998	1.0030285000000000	50.0000000000000000
575.0000000000000000	0.5786415000000000	0.5742265000000000	0.5527745000000000	0.5817875000000000	0.5816925000000001	0.5625950000000000	0.5753070000000000	50.0000000000000000
625.0000000000000000	0.34223139999999996	0.33894294999999997	0.32724640000000005	0.34372899999999995	0.3439451000000000	0.3332140500000000	0.3402373500000000	50.0000000000000000
675.0000000000000000	0.2070859000000000	0.2041774000000000	0.19843799999999998	0.2075929000000000	0.2077618000000000	0.20196560000000002	0.20607009999999998	50.0000000000000000
750.0000000000000000	0.2085931500000000	0.2043712000000000	0.2004831500000000	0.20819160000000003	0.2091172500000000	0.2041165500000000	0.20762670000000003	100.0000000000000000
850.0000000000000000	0.0864580900000000	0.08439307000000001	0.0832377550000000	0.0861222200000000	0.0865954350000000	0.08477605499999999	0.0860676300000000	100.0000000000000000
950.0000000000000000	0.0384035450000000	0.0373620900000000	0.037051095000000006	0.0382531200000000	0.0383729500000000	0.0377142700000000	0.0382734250000000	100.0000000000000000
1050.0000000000000000	0.017776589000000002	0.0172068610000000	0.017201366000000003	0.0176322530000000	0.017755913499999998	0.0175170860000000	0.0177147915000000	100.0000000000000000
1150.0000000000000000	0.0086758445000000	0.0083850315000000	0.0084032110000000	0.008599264500000002	0.008660321999999998	0.0085587705000000	0.008645518999999999	100.0000000000000000
1300.0000000000000000	0.0065345775500000	0.0062369122999999995	0.006370356549999999	0.006437151550000001	0.006494636850000001	0.0064779678000000	0.0065287725500000	200.0000000000000000
1500.0000000000000000	0.0017688501900000	0.0016520304500000	0.0017453824550000	0.0017237107499999999	0.0017445894200000	0.0017694880800000002	0.0017756039900000001	200.0000000000000000
1700.0000000000000000	0.0005132528360000	0.00046457133499999996	0.0005145044650000	0.0004926932700000	0.0005008026550000	0.0005193467000000	0.0005187532000000	200.0000000000000000
1900.0000000000000000	0.0001637704630000	0.0001489399100000	0.00016402714449999999	0.00015789220300000003	0.0001595489975000	0.0001655696705000	0.00016549797849999996	200.0000000000000000
2100.0000000000000000	0.0000538761140000	0.0000485585300000	0.0000542140200000	0.0000517720760000	0.000052262067999999995	0.000054688835999999996	0.00005453324850000001	200.0000000000000000
2400.0000000000000000	0.000023155951899999997	0.000020096561050000002	0.000023672056199999996	0.0000219510498000	0.000022082161550000004	0.000023723126050000004	0.0000236622390500	400.0000000000000000
2800.0000000000000000	2.6648682500000003e-6	2.2319145999999998e-6	2.7498266499999994e-6	2.4933033999999990e-6	2.5093695000000000e-6	2.7515527999999990e-6	2.7371505000000002e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Yavt-lo-HT4-MMHT2014.dat <==
-2.5000000000000000	7.0111950000000000	9.8905950000000000	5.1256600000000000	8.8937200000000000	7.7980350000000005	5.6683850000000010	6.3404000000000000	0.2000000000000000
-2.3000000000000003	9.9099450000000000	13.8158000000000010	7.3140450000000000	12.5650500000000010	10.8978000000000000	8.0149000000000000	9.0441550000000000	0.2000000000000000
-2.1000000000000000	13.1517500000000000	18.1621000000000020	9.7821300000000000	16.6690000000000000	14.3318500000000000	10.6402000000000000	12.0922500000000000	0.2000000000000000
-1.9000000000000001	16.6641500000000000	22.8396999999999970	12.4721999999999990	21.1139500000000000	18.0287000000000000	13.4852999999999990	15.4135999999999990	0.2000000000000000
-1.7000000000000002	20.3007000000000000	27.6638500000000000	15.2672500000000000	25.7147500000000020	21.8424000000000000	16.4316000000000030	18.8639000000000000	0.2000000000000000
-1.5000000000000000	23.9586000000000000	32.5035000000000000	18.0860000000000000	30.3417000000000030	25.6692000000000000	19.3958000000000000	22.3427500000000020	0.2000000000000000
-1.3000000000000000	27.5358999999999980	37.2301499999999950	20.8461000000000000	34.8661500000000050	29.4069500000000020	22.2948500000000000	25.7489000000000000	0.2000000000000000
-1.1000000000000000	30.8963499999999980	41.6640500000000000	23.4424000000000000	39.1158500000000000	32.9136000000000000	25.0185000000000000	28.9525500000000000	0.2000000000000000
-0.9000000000000000	33.9363500000000040	45.6718500000000000	25.7926500000000000	42.9599499999999900	36.0835000000000000	27.4824999999999980	31.8524499999999970	0.2000000000000000
-0.7000000000000001	36.5005500000000040	49.0498999999999940	27.7762500000000000	46.2021000000000000	38.7557000000000040	29.5610999999999960	34.2997500000000000	0.2000000000000000
-0.5000000000000000	38.5196000000000000	51.7080000000000000	29.3389499999999970	48.7548500000000050	40.8583500000000000	31.1978499999999950	36.2277500000000000	0.2000000000000000
-0.3000000000000000	39.9259500000000000	53.5580500000000100	30.4281000000000000	50.5331000000000050	42.3218500000000000	32.3379000000000050	37.5714500000000000	0.2000000000000000
-0.1000000000000000	40.6186000000000100	54.4684500000000040	30.9647500000000020	51.4086000000000100	43.0422000000000100	32.8995000000000000	38.2333500000000000	0.2000000000000000
0.1000000000000000	40.6186000000000100	54.4684500000000040	30.9647500000000020	51.4086000000000100	43.0422000000000100	32.8995000000000000	38.2333500000000000	0.2000000000000000
0.3000000000000000	39.9259500000000000	53.5580500000000100	30.4281000000000000	50.5331000000000050	42.3218500000000000	32.3379000000000050	37.5714500000000000	0.2000000000000000
0.5000000000000000	38.5196000000000000	51.7080000000000000	29.3389499999999970	48.7548500000000050	40.8583500000000000	31.1978499999999950	36.2277500000000000	0.2000000000000000
0.7000000000000001	36.5005500000000040	49.0498999999999940	27.7762500000000000	46.2021000000000000	38.7557000000000040	29.5610999999999960	34.2997500000000000	0.2000000000000000
0.9000000000000000	33.9363500000000040	45.6718500000000000	25.7926500000000000	42.9599499999999900	36.0835000000000000	27.4824999999999980	31.8524499999999970	0.2000000000000000
1.1000000000000000	30.8963499999999980	41.6640500000000000	23.4424000000000000	39.1158500000000000	32.9136000000000000	25.0185000000000000	28.9525500000000000	0.2000000000000000
1.3000000000000000	27.5358999999999980	37.2301499999999950	20.8461000000000000	34.8661500000000050	29.4069500000000020	22.2948500000000000	25.7489000000000000	0.2000000000000000
1.5000000000000000	23.9586000000000000	32.5035000000000000	18.0860000000000000	30.3417000000000030	25.6692000000000000	19.3958000000000000	22.3427500000000020	0.2000000000000000
1.7000000000000002	20.3007000000000000	27.6638500000000000	15.2672500000000000	25.7147500000000020	21.8424000000000000	16.4316000000000030	18.8639000000000000	0.2000000000000000
1.9000000000000001	16.6641500000000000	22.8396999999999970	12.4721999999999990	21.1139500000000000	18.0287000000000000	13.4852999999999990	15.4135999999999990	0.2000000000000000
2.1000000000000000	13.1517500000000000	18.1621000000000020	9.7821300000000000	16.6690000000000000	14.3318500000000000	10.6402000000000000	12.0922500000000000	0.2000000000000000
2.3000000000000003	9.9099450000000000	13.8158000000000010	7.3140450000000000	12.5650500000000010	10.8978000000000000	8.0149000000000000	9.0441550000000000	0.2000000000000000
2.5000000000000000	7.0111950000000000	9.8905950000000000	5.1256600000000000	8.8937200000000000	7.7980350000000005	5.6683850000000010	6.3404000000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Yavt-nlo-HT4-MMHT2014.dat <==
-2.5000000000000000	7.0854060000000010	7.8084325000000000	6.2336145000000000	7.6642190000000010	7.3163625000000000	6.4366005000000000	6.9287469999999995	0.2000000000000000
-2.3000000000000003	10.2201865000000000	11.2574800000000010	9.0155780000000000	11.0532450000000020	10.5334550000000000	9.2852975000000020	10.0127330000000000	0.2000000000000000
-2.1000000000000000	13.8799850000000010	15.2996650000000010	12.2649810000000000	15.0226250000000000	14.2863599999999980	12.6082795000000020	13.6156950000000000	0.2000000000000000
-1.9000000000000001	17.9709100000000000	19.7993150000000000	15.9059550000000000	19.4480950000000020	18.4739800000000000	16.3253700000000000	17.6492000000000000	0.2000000000000000
-1.7000000000000002	22.3510950000000000	24.6265349999999970	19.8017800000000000	24.1909200000000000	22.9589799999999970	20.3027450000000000	21.9657800000000020	0.2000000000000000
-1.5000000000000000	26.8576350000000020	29.6017850000000000	23.8104800000000000	29.0806100000000000	27.5703049999999980	24.3928099999999970	26.4090550000000020	0.2000000000000000
-1.3000000000000000	31.3419900000000030	34.5546949999999950	27.8012350000000000	33.9518800000000000	32.1549099999999940	28.4605249999999970	30.8343399999999970	0.2000000000000000
-1.1000000000000000	35.6349950000000000	39.2726600000000000	31.6310749999999960	38.5983150000000000	36.5390150000000060	32.3606700000000000	35.0753500000000000	0.2000000000000000
-0.9000000000000000	39.5383200000000000	43.5965099999999950	35.1027799999999960	42.8491300000000000	40.5291550000000000	35.8981700000000000	38.9275100000000000	0.2000000000000000
-0.7000000000000001	42.8729000000000000	47.2548600000000100	38.0783799999999960	46.4550349999999950	43.9314550000000000	38.9273500000000040	42.2222000000000000	0.2000000000000000
-0.5000000000000000	45.5029000000000040	50.1384999999999900	40.4271849999999940	49.2969449999999940	46.6152049999999960	41.3177549999999900	44.8219250000000100	0.2000000000000000
-0.3000000000000000	47.3543550000000000	52.1889050000000050	42.0756100000000000	51.3143200000000000	48.5057000000000040	42.9962249999999950	46.6501200000000000	0.2000000000000000
-0.1000000000000000	48.2745150000000000	53.2043600000000000	42.8959150000000000	52.3166949999999960	49.4420049999999950	43.8288050000000000	47.5618450000000050	0.2000000000000000
0.1000000000000000	48.2745150000000000	53.2043600000000000	42.8959150000000000	52.3166949999999960	49.4420049999999950	43.8288050000000000	47.5618450000000050	0.2000000000000000
0.3000000000000000	47.3543550000000000	52.1889050000000050	42.0756100000000000	51.3143200000000000	48.5057000000000040	42.9962249999999950	46.6501200000000000	0.2000000000000000
0.5000000000000000	45.5029000000000040	50.1384999999999900	40.4271849999999940	49.2969449999999940	46.6152049999999960	41.3177549999999900	44.8219250000000100	0.2000000000000000
0.7000000000000001	42.8729000000000000	47.2548600000000100	38.0783799999999960	46.4550349999999950	43.9314550000000000	38.9273500000000040	42.2222000000000000	0.2000000000000000
0.9000000000000000	39.5383200000000000	43.5965099999999950	35.1027799999999960	42.8491300000000000	40.5291550000000000	35.8981700000000000	38.9275100000000000	0.2000000000000000
1.1000000000000000	35.6349950000000000	39.2726600000000000	31.6310749999999960	38.5983150000000000	36.5390150000000060	32.3606700000000000	35.0753500000000000	0.2000000000000000
1.3000000000000000	31.3419900000000030	34.5546949999999950	27.8012350000000000	33.9518800000000000	32.1549099999999940	28.4605249999999970	30.8343399999999970	0.2000000000000000
1.5000000000000000	26.8576350000000020	29.6017850000000000	23.8104800000000000	29.0806100000000000	27.5703049999999980	24.3928099999999970	26.4090550000000020	0.2000000000000000
1.7000000000000002	22.3510950000000000	24.6265349999999970	19.8017800000000000	24.1909200000000000	22.9589799999999970	20.3027450000000000	21.9657800000000020	0.2000000000000000
1.9000000000000001	17.9709100000000000	19.7993150000000000	15.9059550000000000	19.4480950000000020	18.4739800000000000	16.3253700000000000	17.6492000000000000	0.2000000000000000
2.1000000000000000	13.8799850000000010	15.2996650000000010	12.2649810000000000	15.0226250000000000	14.2863599999999980	12.6082795000000020	13.6156950000000000	0.2000000000000000
2.3000000000000003	10.2201865000000000	11.2574800000000010	9.0155780000000000	11.0532450000000020	10.5334550000000000	9.2852975000000020	10.0127330000000000	0.2000000000000000
2.5000000000000000	7.0854060000000010	7.8084325000000000	6.2336145000000000	7.6642190000000010	7.3163625000000000	6.4366005000000000	6.9287469999999995	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Yavt-nnlo-HT4-MMHT2014.dat <==
-2.5000000000000000	7.8272154999999990	8.0589700000000000	7.3979334999999990	8.0533350000000000	7.8990035000000000	7.4853250000000000	7.7805555000000000	0.2000000000000000
-2.3000000000000003	11.0234335000000010	11.3288400000000010	10.4473261500000000	11.3739900000000000	11.0793935000000020	10.5358654000000020	10.9957170000000000	0.2000000000000000
-2.1000000000000000	14.7557204999999990	15.0890450000000000	14.0394852000000010	15.1204299999999990	14.8521605000000000	14.1677617000000000	14.7022114999999990	0.2000000000000000
-1.9000000000000001	18.9042960000000020	19.2409499999999980	18.0165789999999970	19.3144550000000000	19.0037260000000000	18.1606414999999970	18.8578775499999980	0.2000000000000000
-1.7000000000000002	23.2676315000000000	23.6483600000000000	22.2161409999999970	23.7341950000000000	23.3901155000000000	22.3887204999999980	23.2133325000000000	0.2000000000000000
-1.5000000000000000	27.9177920000000020	28.3620700000000030	26.6621925000000000	28.4632450000000000	28.0553655000000000	26.8582334999999970	27.8546660000000000	0.2000000000000000
-1.3000000000000000	32.4136255000000000	32.9165649999999900	30.9675950000000030	33.0197150000000000	32.5853750000000000	31.1977450000000000	32.3348919999999960	0.2000000000000000
-1.1000000000000000	36.6829300000000000	37.1403345000000000	35.1023299999999950	37.2973280000000000	36.8387700000000000	35.3327450000000000	36.6262300000000100	0.2000000000000000
-0.9000000000000000	40.6351100000000000	41.0807480000000000	38.9151700000000000	41.2473235000000000	40.8149399999999900	39.1727099999999950	40.5656800000000000	0.2000000000000000
-0.7000000000000001	44.0229999999999960	44.5215370000000000	42.1613750000000000	44.6946740000000000	44.2192000000000000	42.4373700000000000	43.9492800000000000	0.2000000000000000
-0.5000000000000000	46.5931850000000000	47.0251190000000040	44.6787250000000000	47.2152735000000000	46.7929649999999950	44.9633649999999960	46.5218050000000000	0.2000000000000000
-0.3000000000000000	48.5539550000000000	49.0151030000000000	46.5432850000000100	49.2204040000000000	48.7621850000000000	46.8395550000000040	48.4822950000000100	0.2000000000000000
-0.1000000000000000	49.4513900000000000	49.9642570000000000	47.3886450000000040	50.1625190000000000	49.6611900000000050	47.6833450000000000	49.3805050000000000	0.2000000000000000
0.1000000000000000	49.4513900000000000	49.9642570000000000	47.3886450000000040	50.1625190000000000	49.6611900000000050	47.6833450000000000	49.3805050000000000	0.2000000000000000
0.3000000000000000	48.5539550000000000	49.0151030000000000	46.5432850000000100	49.2204040000000000	48.7621850000000000	46.8395550000000040	48.4822950000000100	0.2000000000000000
0.5000000000000000	46.5931850000000000	47.0251190000000040	44.6787250000000000	47.2152735000000000	46.7929649999999950	44.9633649999999960	46.5218050000000000	0.2000000000000000
0.7000000000000001	44.0229999999999960	44.5215370000000000	42.1613750000000000	44.6946740000000000	44.2192000000000000	42.4373700000000000	43.9492800000000000	0.2000000000000000
0.9000000000000000	40.6351100000000000	41.0807480000000000	38.9151700000000000	41.2473235000000000	40.8149399999999900	39.1727099999999950	40.5656800000000000	0.2000000000000000
1.1000000000000000	36.6829300000000000	37.1403345000000000	35.1023299999999950	37.2973280000000000	36.8387700000000000	35.3327450000000000	36.6262300000000100	0.2000000000000000
1.3000000000000000	32.4136255000000000	32.9165649999999900	30.9675950000000030	33.0197150000000000	32.5853750000000000	31.1977450000000000	32.3348919999999960	0.2000000000000000
1.5000000000000000	27.9177920000000020	28.3620700000000030	26.6621925000000000	28.4632450000000000	28.0553655000000000	26.8582334999999970	27.8546660000000000	0.2000000000000000
1.7000000000000002	23.2676315000000000	23.6483600000000000	22.2161409999999970	23.7341950000000000	23.3901155000000000	22.3887204999999980	23.2133325000000000	0.2000000000000000
1.9000000000000001	18.9042960000000020	19.2409499999999980	18.0165789999999970	19.3144550000000000	19.0037260000000000	18.1606414999999970	18.8578775499999980	0.2000000000000000
2.1000000000000000	14.7557204999999990	15.0890450000000000	14.0394852000000010	15.1204299999999990	14.8521605000000000	14.1677617000000000	14.7022114999999990	0.2000000000000000
2.3000000000000003	11.0234335000000010	11.3288400000000010	10.4473261500000000	11.3739900000000000	11.0793935000000020	10.5358654000000020	10.9957170000000000	0.2000000000000000
2.5000000000000000	7.8272154999999990	8.0589700000000000	7.3979334999999990	8.0533350000000000	7.8990035000000000	7.4853250000000000	7.7805555000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Ytt-lo-HT4-MMHT2014.dat <==
-2.5000000000000000	3.2341000000000000	4.5974900000000000	2.3602800000000000	4.1077800000000000	3.6198600000000000	2.6119800000000000	2.9225500000000000	0.2000000000000000
-2.3000000000000003	5.8780000000000010	8.2952300000000020	4.3078700000000000	7.4608700000000000	6.5358700000000010	4.7498600000000000	5.3313000000000010	0.2000000000000000
-2.1000000000000000	9.3720700000000000	13.1091000000000020	6.9094500000000005	11.8887000000000000	10.3352000000000000	7.5769800000000000	8.5469200000000000	0.2000000000000000
-1.9000000000000001	13.5669999999999980	18.8020999999999960	10.0691000000000000	17.2010000000000000	14.8316000000000000	10.9731000000000000	12.4503000000000000	0.2000000000000000
-1.7000000000000002	18.2207000000000000	25.0334000000000000	13.6127000000000000	23.0910000000000000	19.7561000000000000	14.7424000000000000	16.8259000000000000	0.2000000000000000
-1.5000000000000000	23.0511000000000000	31.4463000000000000	17.3181000000000000	29.2017000000000000	24.8264000000000000	18.6562000000000000	21.3996000000000000	0.2000000000000000
-1.3000000000000000	27.8884000000000000	37.8395000000000000	21.0453999999999970	35.3191999999999950	29.8826000000000000	22.5767000000000000	25.9991999999999950	0.2000000000000000
-1.1000000000000000	32.4996000000000000	43.9240000000000000	24.6062000000000000	41.1497000000000000	34.6957000000000000	26.3145999999999950	30.3924000000000000	0.2000000000000000
-0.9000000000000000	36.7313000000000000	49.5138000000000000	27.8730999999999970	46.4996000000000000	39.1178999999999900	29.7452000000000000	34.4227000000000000	0.2000000000000000
-0.7000000000000001	40.3993000000000000	54.3694000000000060	30.7011000000000000	51.1365000000000000	42.9593000000000000	32.7189000000000000	37.9113000000000000	0.2000000000000000
-0.5000000000000000	43.3711000000000000	58.3064000000000000	32.9917000000000000	54.8935999999999900	46.0739000000000000	35.1282000000000000	40.7370000000000000	0.2000000000000000
-0.3000000000000000	45.4181000000000100	61.0263000000000060	34.5657000000000000	57.4811000000000000	48.2260000000000000	36.7879000000000000	42.6785000000000000	0.2000000000000000
-0.1000000000000000	46.4634000000000100	62.4236000000000000	35.3658000000000000	58.8022000000000000	49.3316000000000100	37.6355000000000000	43.6651000000000000	0.2000000000000000
0.1000000000000000	46.4634000000000100	62.4236000000000000	35.3658000000000000	58.8022000000000000	49.3316000000000100	37.6355000000000000	43.6651000000000000	0.2000000000000000
0.3000000000000000	45.4181000000000100	61.0263000000000060	34.5657000000000000	57.4811000000000000	48.2260000000000000	36.7879000000000000	42.6785000000000000	0.2000000000000000
0.5000000000000000	43.3711000000000000	58.3064000000000000	32.9917000000000000	54.8935999999999900	46.0739000000000000	35.1282000000000000	40.7370000000000000	0.2000000000000000
0.7000000000000001	40.3993000000000000	54.3694000000000060	30.7011000000000000	51.1365000000000000	42.9593000000000000	32.7189000000000000	37.9113000000000000	0.2000000000000000
0.9000000000000000	36.7313000000000000	49.5138000000000000	27.8730999999999970	46.4996000000000000	39.1178999999999900	29.7452000000000000	34.4227000000000000	0.2000000000000000
1.1000000000000000	32.4996000000000000	43.9240000000000000	24.6062000000000000	41.1497000000000000	34.6957000000000000	26.3145999999999950	30.3924000000000000	0.2000000000000000
1.3000000000000000	27.8884000000000000	37.8395000000000000	21.0453999999999970	35.3191999999999950	29.8826000000000000	22.5767000000000000	25.9991999999999950	0.2000000000000000
1.5000000000000000	23.0511000000000000	31.4463000000000000	17.3181000000000000	29.2017000000000000	24.8264000000000000	18.6562000000000000	21.3996000000000000	0.2000000000000000
1.7000000000000002	18.2207000000000000	25.0334000000000000	13.6127000000000000	23.0910000000000000	19.7561000000000000	14.7424000000000000	16.8259000000000000	0.2000000000000000
1.9000000000000001	13.5669999999999980	18.8020999999999960	10.0691000000000000	17.2010000000000000	14.8316000000000000	10.9731000000000000	12.4503000000000000	0.2000000000000000
2.1000000000000000	9.3720700000000000	13.1091000000000020	6.9094500000000005	11.8887000000000000	10.3352000000000000	7.5769800000000000	8.5469200000000000	0.2000000000000000
2.3000000000000003	5.8780000000000010	8.2952300000000020	4.3078700000000000	7.4608700000000000	6.5358700000000010	4.7498600000000000	5.3313000000000010	0.2000000000000000
2.5000000000000000	3.2341000000000000	4.5974900000000000	2.3602800000000000	4.1077800000000000	3.6198600000000000	2.6119800000000000	2.9225500000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Ytt-nlo-HT4-MMHT2014.dat <==
-2.5000000000000000	2.9493620000000000	3.1660859999999995	2.6358200000000000	3.1224410000000002	3.0352900000000000	2.7133630000000000	2.8940840000000003	0.2000000000000000
-2.3000000000000003	5.4579480000000010	5.9077000000000000	4.8676060000000010	5.8128899999999994	5.6162600000000005	5.0041290000000000	5.3576850000000010	0.2000000000000000
-2.1000000000000000	8.9432900000000010	9.7568500000000000	7.9579560000000000	9.5855700000000000	9.2001200000000000	8.1723200000000000	8.7821900000000000	0.2000000000000000
-1.9000000000000001	13.4014799999999980	14.6919000000000000	11.9043900000000000	14.4194200000000020	13.7835300000000030	12.2170499999999990	13.1612999999999990	0.2000000000000000
-1.7000000000000002	18.6771200000000020	20.5244500000000000	16.5817800000000000	20.1403800000000000	19.1974200000000000	17.0026799999999980	18.3511300000000000	0.2000000000000000
-1.5000000000000000	24.5585299999999980	27.0585400000000040	21.7842700000000000	26.5568100000000020	25.2260700000000000	22.3208400000000000	24.1420900000000000	0.2000000000000000
-1.3000000000000000	30.7396800000000030	33.9103000000000000	27.2602500000000030	33.2939899999999940	31.5551900000000000	27.9149099999999950	30.2323299999999970	0.2000000000000000
-1.1000000000000000	36.9102000000000000	40.7363599999999900	32.7285600000000000	40.0136500000000000	37.8713099999999940	33.5027200000000040	36.3120900000000000	0.2000000000000000
-0.9000000000000000	42.7562099999999960	47.1984600000000040	37.9063499999999960	46.3708899999999960	43.8576600000000000	38.7971099999999960	42.0670799999999900	0.2000000000000000
-0.7000000000000001	47.9197900000000000	52.9023999999999900	42.4778500000000000	51.9963799999999900	49.1396100000000000	43.4693900000000000	47.1559199999999950	0.2000000000000000
-0.5000000000000000	52.1866500000000000	57.6328500000000050	46.2555700000000000	56.6683000000000000	53.4965900000000050	47.3233400000000000	51.3680800000000000	0.2000000000000000
-0.3000000000000000	55.1347800000000000	60.8620400000000150	48.8714300000000100	59.8543800000000060	56.5143300000000100	50.0007000000000100	54.2705300000000100	0.2000000000000000
-0.1000000000000000	56.6463300000000000	62.5512300000000000	50.1968800000000100	61.5064800000000200	58.0723600000000000	51.3667200000000000	55.7466800000000050	0.2000000000000000
0.1000000000000000	56.6463300000000000	62.5512300000000000	50.1968800000000100	61.5064800000000200	58.0723600000000000	51.3667200000000000	55.7466800000000050	0.2000000000000000
0.3000000000000000	55.1347800000000000	60.8620400000000150	48.8714300000000100	59.8543800000000060	56.5143300000000100	50.0007000000000100	54.2705300000000100	0.2000000000000000
0.5000000000000000	52.1866500000000000	57.6328500000000050	46.2555700000000000	56.6683000000000000	53.4965900000000050	47.3233400000000000	51.3680800000000000	0.2000000000000000
0.7000000000000001	47.9197900000000000	52.9023999999999900	42.4778500000000000	51.9963799999999900	49.1396100000000000	43.4693900000000000	47.1559199999999950	0.2000000000000000
0.9000000000000000	42.7562099999999960	47.1984600000000040	37.9063499999999960	46.3708899999999960	43.8576600000000000	38.7971099999999960	42.0670799999999900	0.2000000000000000
1.1000000000000000	36.9102000000000000	40.7363599999999900	32.7285600000000000	40.0136500000000000	37.8713099999999940	33.5027200000000040	36.3120900000000000	0.2000000000000000
1.3000000000000000	30.7396800000000030	33.9103000000000000	27.2602500000000030	33.2939899999999940	31.5551900000000000	27.9149099999999950	30.2323299999999970	0.2000000000000000
1.5000000000000000	24.5585299999999980	27.0585400000000040	21.7842700000000000	26.5568100000000020	25.2260700000000000	22.3208400000000000	24.1420900000000000	0.2000000000000000
1.7000000000000002	18.6771200000000020	20.5244500000000000	16.5817800000000000	20.1403800000000000	19.1974200000000000	17.0026799999999980	18.3511300000000000	0.2000000000000000
1.9000000000000001	13.4014799999999980	14.6919000000000000	11.9043900000000000	14.4194200000000020	13.7835300000000030	12.2170499999999990	13.1612999999999990	0.2000000000000000
2.1000000000000000	8.9432900000000010	9.7568500000000000	7.9579560000000000	9.5855700000000000	9.2001200000000000	8.1723200000000000	8.7821900000000000	0.2000000000000000
2.3000000000000003	5.4579480000000010	5.9077000000000000	4.8676060000000010	5.8128899999999994	5.6162600000000005	5.0041290000000000	5.3576850000000010	0.2000000000000000
2.5000000000000000	2.9493620000000000	3.1660859999999995	2.6358200000000000	3.1224410000000002	3.0352900000000000	2.7133630000000000	2.8940840000000003	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/MMHT2014/LHC13-Ytt-nnlo-HT4-MMHT2014.dat <==
-2.5000000000000000	3.5790110000000000	3.7360140000000000	3.3745499999999997	3.7290379999999996	3.6123250000000002	3.4139870000000000	3.5579350000000000	0.2000000000000000
-2.3000000000000003	6.2346610000000000	6.3939100000000000	5.9332740000000010	6.4160920000000000	6.2671750000000000	5.9848539999999995	6.2161770000000000	0.2000000000000000
-2.1000000000000000	9.8393770000000000	10.0491500000000000	9.3863230000000000	10.0914390000000000	9.8945230000000010	9.4672460000000000	9.8132590000000000	0.2000000000000000
-1.9000000000000001	14.3554990000000000	14.6107999999999980	13.6940830000000010	14.6666800000000000	14.4335919999999990	13.8042359999999980	14.3157889999999990	0.2000000000000000
-1.7000000000000002	19.6652249999999960	20.0114799999999950	18.7792420000000000	20.0860600000000000	19.7650550000000000	18.9186220000000000	19.6178260000000000	0.2000000000000000
-1.5000000000000000	25.5503970000000000	26.0066200000000000	24.3972600000000000	26.0964700000000000	25.6768270000000000	24.5715389999999980	25.4932070000000000	0.2000000000000000
-1.3000000000000000	31.6996260000000000	32.1007599999999940	30.3194400000000000	32.2435600000000000	31.8462590000000000	30.5312700000000000	31.6413780000000000	0.2000000000000000
-1.1000000000000000	37.9677760000000000	38.4658100000000000	36.3001700000000000	38.6088710000000000	38.1585840000000000	36.5628000000000000	37.8861270000000000	0.2000000000000000
-0.9000000000000000	43.9080699999999950	44.4564799999999900	42.0033899999999960	44.6106979999999900	44.1244899999999940	42.3005400000000000	43.8170000000000000	0.2000000000000000
-0.7000000000000001	49.2542800000000000	49.8600940000000000	47.1132400000000000	50.0560970000000000	49.4890399999999960	47.4446000000000000	49.1633300000000000	0.2000000000000000
-0.5000000000000000	53.7682800000000000	54.4817810000000050	51.4297700000000000	54.6871380000000000	54.0149900000000040	51.7805800000000000	53.6737700000000000	0.2000000000000000
-0.3000000000000000	56.5882500000000100	57.2304800000000100	54.1312100000000000	57.4417135000000000	56.8441700000000100	54.4991600000000100	56.4863900000000000	0.2000000000000000
-0.1000000000000000	58.3167000000000040	59.0637790000000040	55.7590699999999940	59.2471764000000000	58.6082800000000000	56.1600600000000000	58.1872800000000100	0.2000000000000000
0.1000000000000000	58.3167000000000040	59.0637790000000040	55.7590699999999940	59.2471764000000000	58.6082800000000000	56.1600600000000000	58.1872800000000100	0.2000000000000000
0.3000000000000000	56.5882500000000100	57.2304800000000100	54.1312100000000000	57.4417135000000000	56.8441700000000100	54.4991600000000100	56.4863900000000000	0.2000000000000000
0.5000000000000000	53.7682800000000000	54.4817810000000050	51.4297700000000000	54.6871380000000000	54.0149900000000040	51.7805800000000000	53.6737700000000000	0.2000000000000000
0.7000000000000001	49.2542800000000000	49.8600940000000000	47.1132400000000000	50.0560970000000000	49.4890399999999960	47.4446000000000000	49.1633300000000000	0.2000000000000000
0.9000000000000000	43.9080699999999950	44.4564799999999900	42.0033899999999960	44.6106979999999900	44.1244899999999940	42.3005400000000000	43.8170000000000000	0.2000000000000000
1.1000000000000000	37.9677760000000000	38.4658100000000000	36.3001700000000000	38.6088710000000000	38.1585840000000000	36.5628000000000000	37.8861270000000000	0.2000000000000000
1.3000000000000000	31.6996260000000000	32.1007599999999940	30.3194400000000000	32.2435600000000000	31.8462590000000000	30.5312700000000000	31.6413780000000000	0.2000000000000000
1.5000000000000000	25.5503970000000000	26.0066200000000000	24.3972600000000000	26.0964700000000000	25.6768270000000000	24.5715389999999980	25.4932070000000000	0.2000000000000000
1.7000000000000002	19.6652249999999960	20.0114799999999950	18.7792420000000000	20.0860600000000000	19.7650550000000000	18.9186220000000000	19.6178260000000000	0.2000000000000000
1.9000000000000001	14.3554990000000000	14.6107999999999980	13.6940830000000010	14.6666800000000000	14.4335919999999990	13.8042359999999980	14.3157889999999990	0.2000000000000000
2.1000000000000000	9.8393770000000000	10.0491500000000000	9.3863230000000000	10.0914390000000000	9.8945230000000010	9.4672460000000000	9.8132590000000000	0.2000000000000000
2.3000000000000003	6.2346610000000000	6.3939100000000000	5.9332740000000010	6.4160920000000000	6.2671750000000000	5.9848539999999995	6.2161770000000000	0.2000000000000000
2.5000000000000000	3.5790110000000000	3.7360140000000000	3.3745499999999997	3.7290379999999996	3.6123250000000002	3.4139870000000000	3.5579350000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Mtt-lo-HT4-NNPDF30.dat <==
360.0000000000000000	64.6345000000000000	82.3187000000000000	51.5107000000000000	79.8000000000000100	66.6747000000000000	53.4141999999999940	62.3313000000000060	40.0000000000000000
400.0000000000000000	106.6721000000000000	137.1167000000000000	84.3206000000000300	131.4694000000000000	111.2545000000000100	88.2829000000000100	101.8846000000000000	40.0000000000000000
440.0000000000000000	95.5875000000000000	123.9386000000000100	74.9855000000000000	117.6053000000000000	100.7350000000000100	79.2208000000000000	90.4771000000000100	40.0000000000000000
480.0000000000000000	76.6809000000000000	100.1738000000000100	59.7616000000000000	94.2069000000000000	81.5374000000000200	63.6272000000000000	72.0218000000000100	40.0000000000000000
520.0000000000000000	59.1299999999999950	77.7717000000000000	45.8133000000000000	72.5548000000000000	63.3809000000000040	49.1145000000000100	55.1551000000000040	40.0000000000000000
560.0000000000000000	44.9921000000000100	59.5439000000000100	34.6736000000000000	55.1483999999999950	48.5776000000000000	37.4044000000000100	41.7069000000000000	40.0000000000000000
600.0000000000000000	34.1332000000000000	45.4330000000000100	26.1748000000000050	41.7987000000000000	37.1003000000000040	28.3990000000000000	31.4595000000000000	40.0000000000000000
640.0000000000000000	25.9524000000000040	34.7302000000000000	19.8093600000000000	31.7541000000000000	28.3840000000000000	21.6075000000000000	23.7922000000000000	40.0000000000000000
680.0000000000000000	19.8334200000000000	26.6759000000000000	15.0732799999999990	24.2490000000000020	21.8178000000000020	16.5233600000000000	18.0923700000000030	40.0000000000000000
740.0000000000000000	27.0881800000000000	36.6831400000000100	20.4664900000000000	33.0869700000000100	30.0311100000000050	22.5855300000000020	24.5458500000000050	80.0000000000000000
820.0000000000000000	16.4592200000000020	22.4853500000000040	12.3426800000000010	20.0805500000000000	18.4293000000000000	13.7368400000000000	14.7880700000000010	80.0000000000000000
900.0000000000000000	10.2764599999999980	14.1521100000000000	7.6535100000000010	12.5247100000000020	11.6108600000000000	8.5840400000000000	9.1619100000000000	80.0000000000000000
980.0000000000000000	6.5729800000000010	9.1194100000000000	4.8644000000000010	8.0037800000000000	7.4885000000000020	5.4946800000000010	5.8185700000000000	80.0000000000000000
1060.0000000000000000	4.2959120000000000	6.0014500000000000	3.1606040000000006	5.2267300000000000	4.9321100000000000	3.5936450000000004	3.7779020000000010	80.0000000000000000
1160.0000000000000000	3.9318560000000000	5.5358950000000000	2.8736490000000012	4.7796080000000000	4.5533740000000000	3.2915370000000010	3.4322990000000004	120.0000000000000000
1280.0000000000000000	2.2211230000000010	3.1554020000000000	1.6110780000000002	2.6973470000000000	2.5978589999999997	1.8609660000000000	1.9226140000000000	120.0000000000000000
1400.0000000000000000	1.2982280000000002	1.8596489999999999	0.9351049999999999	1.5751870000000001	1.5323550000000000	1.0885340000000000	1.1150620000000000	120.0000000000000000
1520.0000000000000000	0.7788240000000002	1.1242390000000000	0.5573708000000000	0.9442030000000000	0.9270970000000001	0.6534780000000000	0.6641557000000002	120.0000000000000000
1640.0000000000000000	0.47903500000000004	0.6965178999999999	0.3407551000000000	0.5803285000000000	0.5747792000000000	0.4021898000000000	0.40577209999999997	120.0000000000000000
1800.0000000000000000	0.4381308999999999	0.6425148999999998	0.3094482999999999	0.5303153000000000	0.5306478000000001	0.3681196000000000	0.36820529999999996	200.0000000000000000
2000.0000000000000000	0.21145919999999996	0.31338750000000004	0.14805590000000002	0.25568579999999996	0.2590739000000001	0.1778262000000000	0.1760027000000000	200.0000000000000000
2200.0000000000000000	0.10604652000000003	0.15871259999999998	0.0736543700000000	0.12810527000000002	0.13131923000000004	0.08925135999999999	0.0874816000000000	200.0000000000000000
2400.0000000000000000	0.0549021500000000	0.08291604999999999	0.03785221000000001	0.06626119000000001	0.06866290000000001	0.0462436500000000	0.044920009999999996	200.0000000000000000
2750.0000000000000000	0.0502136590000000	0.07682317000000002	0.03426200300000001	0.06052895000000001	0.0636866800000000	0.042338879999999995	0.04061299800000002	500.0000000000000000
3250.0000000000000000	0.0115800380000000	0.018074325999999988	0.0077781350000000	0.013931395000000006	0.015009564000000001	0.0097805740000000	0.009202600000000003	500.0000000000000000
3750.0000000000000000	0.0029088633000000	0.004624857599999998	0.0019268269999999999	0.0034928742999999996	0.0038468268000000005	0.0024608747999999995	0.0022754755000000	500.0000000000000000
4500.0000000000000000	0.0009796590000000001	0.0015870705700000	0.0006409683800000001	0.0011731795400000001	0.0013230420399999998	0.0008307071600000002	0.0007549531000000006	1000.0000000000000000
5500.0000000000000000	0.00007728728800000001	0.0001261999820000001	0.00005071458900000001	0.00009196713400000008	0.0001057755940000	0.00006589395700000004	0.000059376260999999976	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Mtt-nlo-HT4-NNPDF30.dat <==
360.0000000000000000	90.5316400000000100	102.0534900000000000	80.0220500000000100	99.8378300000000000	92.4205700000000000	81.2103600000000100	89.3900100000000000	40.0000000000000000
400.0000000000000000	141.3157000000000000	156.2291000000000200	126.1619499999999900	153.2477000000000000	144.3270000000000300	128.1931000000000200	139.6446000000000000	40.0000000000000000
440.0000000000000000	124.5602700000000000	136.6806000000000000	111.4045700000000000	134.3137000000000000	127.3652999999999900	113.4680600000000000	122.9938900000000000	40.0000000000000000
480.0000000000000000	99.5829000000000000	108.9543100000000000	89.0073300000000100	107.1759599999999900	101.9714300000000000	90.8883300000000100	98.2002400000000000	40.0000000000000000
520.0000000000000000	76.8668800000000100	84.0460399999999900	68.5714900000000100	82.7192200000000000	78.8290200000000000	70.1983900000000000	75.6823000000000000	40.0000000000000000
560.0000000000000000	58.6873600000000000	63.9955900000000100	52.2872500000000000	63.0206100000000000	60.2705300000000100	53.6577300000000000	57.6949800000000100	40.0000000000000000
600.0000000000000000	44.6933450000000100	48.7511900000000100	39.7286760000000100	48.0243500000000000	45.9591000000000100	40.8607779999999960	43.8725400000000100	40.0000000000000000
640.0000000000000000	34.1358460000000000	37.3071860000000000	30.2623650000000000	36.7564970000000000	35.1465370000000000	31.1896900000000020	33.4609510000000000	40.0000000000000000
680.0000000000000000	26.1847880000000000	28.5886680000000000	23.1807550000000000	28.1707760000000040	26.9940310000000000	23.9406833000000000	25.6294964000000000	40.0000000000000000
740.0000000000000000	35.9661495000000000	39.2834405000000000	31.7460892000000000	38.7072680999999900	37.1443184000000000	32.8808047000000000	35.1288920000000100	80.0000000000000000
820.0000000000000000	21.9982850000000030	24.0358049999999960	19.3487220000000000	23.6844050000000000	22.7691010000000000	20.1129290000000000	21.4289360000000040	80.0000000000000000
900.0000000000000000	13.8239670000000010	15.1401750000000010	12.1105790000000000	14.9125660000000000	14.3392109999999990	12.6314490000000030	13.4307540000000020	80.0000000000000000
980.0000000000000000	8.8882310000000010	9.7206010000000000	7.7678150000000020	9.5770010000000010	9.2355620000000020	8.1265400000000000	8.6159950000000020	80.0000000000000000
1060.0000000000000000	5.8373070000000000	6.3817650000000015	5.0881441000000000	6.2873879999999990	6.0758890000000000	5.3385589999999990	5.6458750000000000	80.0000000000000000
1160.0000000000000000	5.3616765000000000	5.8677040000000000	4.6586800000000000	5.7809760000000000	5.5906180000000000	4.9031674000000010	5.1734004999999990	120.0000000000000000
1280.0000000000000000	3.0486810000000000	3.3379090000000002	2.6391847000000004	3.2886203000000000	3.1854610000000000	2.7878222000000000	2.9332474000000000	120.0000000000000000
1400.0000000000000000	1.7953925000000002	1.9702855000000001	1.5478806000000003	1.9395812000000001	1.8804009000000006	1.6410679000000000	1.7221092000000002	120.0000000000000000
1520.0000000000000000	1.0815318999999999	1.1862963999999998	0.9301522000000002	1.1684914000000002	1.1342383000000000	0.9890087000000002	1.0351367000000000	120.0000000000000000
1640.0000000000000000	0.6689810000000000	0.7337208000000000	0.5736654000000000	0.7227054000000003	0.7027774000000000	0.6118272000000000	0.6387098000000001	120.0000000000000000
1800.0000000000000000	0.6174291000000000	0.6772344999999997	0.5275899200000000	0.6670768999999999	0.6499005999999999	0.5647214800000002	0.5877603800000000	200.0000000000000000
2000.0000000000000000	0.3005214600000000	0.32966569999999995	0.2556596400000001	0.32484071000000003	0.3169884399999999	0.2748229500000000	0.2850962300000000	200.0000000000000000
2200.0000000000000000	0.15231785000000003	0.1669567300000000	0.12913103999999997	0.16454325999999997	0.1610227800000000	0.13940669000000006	0.14399736999999996	200.0000000000000000
2400.0000000000000000	0.07997910999999996	0.08771828999999999	0.0675106100000000	0.0864349300000000	0.08474484999999998	0.0731895100000000	0.07534231999999999	200.0000000000000000
2750.0000000000000000	0.07467140900000001	0.08214381899999998	0.06259511500000002	0.08087561799999998	0.07938605300000003	0.06826779999999996	0.06997743400000002	500.0000000000000000
3250.0000000000000000	0.017883351000000006	0.019616757000000002	0.014863993800000001	0.019330754000000002	0.019107925000000008	0.01637630800000001	0.0166181460000000	500.0000000000000000
3750.0000000000000000	0.004689047399999998	0.005172587499999999	0.003850915000000001	0.0050885055000000	0.0050382328000000	0.004286437299999997	0.0043173000000000005	500.0000000000000000
4500.0000000000000000	0.0016412563200000013	0.0017975948399999984	0.0013333637900000005	0.0017764688600000003	0.0017708681699999998	0.001502438680000001	0.0014956466799999994	1000.0000000000000000
5500.0000000000000000	0.00012831029410000005	0.00014075366539999983	0.00010202629819999996	0.00013894081130000005	0.0001401323013999999	0.00011760712930000004	0.00011449833639999995	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Mtt-nnlo-HT4-NNPDF30.dat <==
360.0000000000000000	97.3048199999999800	100.0597200000000300	92.0702499999999900	100.2919300000000000	97.8372600000000100	92.5814600000000000	97.0970299999999900	40.0000000000000000
400.0000000000000000	145.3062699999999800	145.9402600000000200	139.6931400000000300	146.6715700000000000	145.8419400000000200	140.3490600000000000	145.2154000000000200	40.0000000000000000
440.0000000000000000	127.6791700000000000	128.2211190000000200	122.8697600000000000	128.9469920000000200	128.1008100000000000	123.5029999999999900	127.6194200000000200	40.0000000000000000
480.0000000000000000	102.3098900000000100	103.1882900000000100	98.2319700000000000	103.6953380000000000	102.7162300000000100	98.8529900000000000	102.1825200000000100	40.0000000000000000
520.0000000000000000	79.4278630000000200	80.3997000000000100	76.0575329999999900	80.7889100000000000	79.7412340000000000	76.5862310000000000	79.3065660000000000	40.0000000000000000
560.0000000000000000	60.9495530000000100	61.9280900000000100	58.2601390000000000	62.1017300000000100	61.2961660000000100	58.7723890000000040	60.7632510000000000	40.0000000000000000
600.0000000000000000	46.2317989999999950	46.8213200000000000	44.1642460000000060	47.0208000000000000	46.4645900000000000	44.5585190000000040	46.1104010000000100	40.0000000000000000
640.0000000000000000	35.5780500000000050	36.3645400000000050	33.8541020000000050	36.4542299999999950	35.7987500000000000	34.2006930000000000	35.4462200000000040	40.0000000000000000
680.0000000000000000	27.2224000000000000	27.8426900000000050	25.8929740000000060	27.8952200000000020	27.4066600000000020	26.1807820000000000	27.1068300000000000	40.0000000000000000
740.0000000000000000	37.6131300000000000	38.4118500000000000	35.7132060000000000	38.4424600000000040	37.9176400000000000	36.1712310000000000	37.4051650000000040	80.0000000000000000
820.0000000000000000	23.1549330000000030	23.7737699999999950	21.8951669999999970	23.7927000000000000	23.3507730000000000	22.2035150000000000	23.0118130000000000	80.0000000000000000
900.0000000000000000	14.5806790000000030	15.0559189999999980	13.7331970000000000	15.0290420000000000	14.7339570000000000	13.9555920000000010	14.4639020000000010	80.0000000000000000
980.0000000000000000	9.3902580000000000	9.7404750000000000	8.8221090000000010	9.7368899999999990	9.4789140000000000	8.9666470000000020	9.3195450000000020	80.0000000000000000
1060.0000000000000000	6.1543540000000005	6.3470470000000010	5.7817050000000005	6.3160159999999990	6.2402750000000005	5.8978980000000005	6.0866919999999990	80.0000000000000000
1160.0000000000000000	5.6871770000000010	5.9111670000000000	5.3251220000000010	5.8961790000000000	5.7574470000000000	5.4323450000000010	5.6302190000000000	120.0000000000000000
1280.0000000000000000	3.2209670000000000	3.3611400000000002	3.0074230000000006	3.3487630000000000	3.2623350000000000	3.0712525999999998	3.1859177000000005	120.0000000000000000
1400.0000000000000000	1.9085266000000000	1.9978724000000003	1.7754417000000000	1.9899756000000000	1.9339204999999997	1.8155695000000000	1.8859768000000001	120.0000000000000000
1520.0000000000000000	1.1423360000000002	1.1922658000000002	1.0634407000000000	1.1896658999999998	1.1564526999999998	1.0879549000000002	1.1292959999999999	120.0000000000000000
1640.0000000000000000	0.7190095999999999	0.7537192000000003	0.6655113000000001	0.7446574000000001	0.7344980000000000	0.6852758999999999	0.7059211000000001	120.0000000000000000
1800.0000000000000000	0.6536380000000000	0.6861278000000001	0.6056906999999998	0.6801872000000000	0.6657367000000001	0.6232589000000001	0.6429545000000002	200.0000000000000000
2000.0000000000000000	0.32624169999999997	0.3447596400000000	0.2997297399999999	0.3398339100000000	0.3340336800000000	0.30975586000000005	0.31945503000000003	200.0000000000000000
2200.0000000000000000	0.16266587000000005	0.17316503000000005	0.14920792999999993	0.17140352999999997	0.16560917000000003	0.1537541400000000	0.1597921000000000	200.0000000000000000
2400.0000000000000000	0.08595524000000002	0.0915671620000000	0.07888378000000001	0.08946448900000001	0.08857938000000003	0.08208131000000002	0.08367717000000002	200.0000000000000000
2750.0000000000000000	0.08182202999999996	0.08681593559999999	0.07448743400000002	0.08481029259999999	0.08465785660000003	0.07781883800000002	0.07941299722999999	500.0000000000000000
3250.0000000000000000	0.019704556000000005	0.0211591320400000	0.017858471500000004	0.02080604079999999	0.020223714100000005	0.018648163899999997	0.0191620808000000	500.0000000000000000
3750.0000000000000000	0.0053450006100000036	0.005967225600000001	0.004754908989999998	0.005882435550000003	0.0054411335199999996	0.004954315090000004	0.005208246870000001	500.0000000000000000
4500.0000000000000000	0.0019658618970000005	0.0021749520500000024	0.0017256169820000008	0.0020255028900000014	0.0021280090930000015	0.001869956142000001	0.001843508936999999	1000.0000000000000000
5500.0000000000000000	0.0001675495134000001	0.0001943387579999999	0.00014501332269999988	0.00019275900399999985	0.00016856641499999995	0.00015288619099999997	0.00016210214169999997	1000.0000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-PTavt-lo-MT2-NNPDF30.dat <==
25.0000000000000000	91.5800000000000000	118.8400000000000200	71.8142000000000000	113.1250000000000100	96.2063000000000000	75.6501000000000000	86.9363000000000000	50.0000000000000000
75.0000000000000000	189.3930000000000000	246.8540000000000400	147.9490000000000000	233.4390000000000000	200.2770000000000000	156.7330000000000000	178.7790000000000000	50.0000000000000000
125.0000000000000000	154.9260000000000000	203.3340000000000000	120.3070000000000000	190.2680000000000300	165.5660000000000000	128.5890000000000000	144.9480000000000000	50.0000000000000000
175.0000000000000000	86.5823000000000000	114.5010000000000000	66.8055000000000000	105.8960000000000200	93.6184000000000000	72.1082000000000000	80.2154000000000000	50.0000000000000000
225.0000000000000000	41.5522000000000000	55.3394000000000000	31.8722000000000000	50.6149000000000000	45.4309000000000000	34.7224000000000000	38.1415000000000000	50.0000000000000000
275.0000000000000000	19.2444000000000000	25.7858000000000000	14.6868000000000000	23.3543000000000000	21.2480000000000000	16.1311000000000000	17.5214000000000000	50.0000000000000000
325.0000000000000000	9.0684700000000000	12.2118000000000000	6.8923400000000000	10.9684000000000000	10.0965000000000000	7.6226600000000010	8.1996400000000000	50.0000000000000000
375.0000000000000000	4.4322000000000000	5.9925600000000000	3.3575100000000004	5.3448100000000000	4.9693500000000000	3.7348100000000004	3.9844500000000000	50.0000000000000000
425.0000000000000000	2.2602600000000000	3.0658300000000005	1.7077900000000000	2.7184800000000000	2.5490600000000000	1.9088500000000002	2.0221900000000000	50.0000000000000000
475.0000000000000000	1.2016800000000000	1.6339800000000002	0.9061680000000001	1.4418600000000000	1.3618000000000000	1.0168700000000000	1.0708600000000000	50.0000000000000000
525.0000000000000000	0.6640940000000000	0.9047079999999998	0.5000440000000000	0.7951290000000000	0.7556160000000001	0.5629690000000000	0.5898660000000000	50.0000000000000000
575.0000000000000000	0.3800390000000000	0.5184780000000000	0.2858460000000000	0.45415300000000003	0.43386600000000003	0.3226910000000000	0.3366460000000000	50.0000000000000000
625.0000000000000000	0.2243370000000000	0.3063670000000000	0.1686090000000000	0.2676160000000000	0.2568210000000000	0.1907670000000000	0.19827900000000004	50.0000000000000000
675.0000000000000000	0.1362670000000000	0.1862230000000000	0.10236500000000001	0.1622940000000000	0.15635900000000003	0.1160340000000000	0.12021500000000002	50.0000000000000000
750.0000000000000000	0.1388249000000000	0.18982099999999996	0.1042486000000000	0.1650075000000000	0.15970140000000002	0.1184131000000000	0.1222189000000000	100.0000000000000000
850.0000000000000000	0.0582530000000000	0.0796722000000000	0.0437393000000000	0.0690620000000000	0.0672026000000000	0.0497968000000000	0.05116710000000001	100.0000000000000000
950.0000000000000000	0.0261982000000000	0.035824800000000004	0.0196740300000000	0.030989700000000002	0.030285700000000002	0.022437760000000005	0.0229713000000000	100.0000000000000000
1050.0000000000000000	0.0124586300000000	0.0170309600000000	0.0093580700000000	0.0147081200000000	0.0144262200000000	0.010688300000000001	0.0109080700000000	100.0000000000000000
1150.0000000000000000	0.0062077899999999995	0.0084831100000000	0.0046637399999999996	0.0073157700000000	0.007198340000000001	0.0053337300000000	0.0054280100000000005	100.0000000000000000
1300.0000000000000000	0.0049294760000000	0.006733871999999998	0.003703524999999999	0.0057971740000000	0.005725980999999999	0.0042429650000000	0.004302757999999999	200.0000000000000000
1500.0000000000000000	0.0014714120000000003	0.0020098490000000	0.0011049699999999998	0.0017257619999999998	0.0017136290000000004	0.0012694080000000	0.0012808060000000002	200.0000000000000000
1700.0000000000000000	0.00047984769999999996	0.0006557229999999999	0.0003600065000000	0.0005615119000000001	0.0005603575000000	0.00041478530000000003	0.0004164766000000001	200.0000000000000000
1900.0000000000000000	0.0001673867000000	0.00022889939999999997	0.0001254321000000	0.00019548919999999996	0.00019599410000000001	0.0001449364000000	0.00014486120000000002	200.0000000000000000
2100.0000000000000000	0.0000617094000000	0.00008445080000000002	0.00004618367000000001	0.00007194520000000002	0.00007243580000000001	0.000053511849999999995	0.0000532586100000	200.0000000000000000
2400.0000000000000000	0.0000336383100000	0.0000460721000000	0.000025137909999999996	0.000039141809999999986	0.00003959416999999999	0.0000292187300000	0.000028940230000000007	400.0000000000000000
2800.0000000000000000	5.9271850000000000e-6	8.1344330000000000e-6	4.4166380000000000e-6	6.8791229999999990e-6	7.0087979999999990e-6	5.1600399999999990e-6	5.0732570000000000e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-PTavt-nlo-MT2-NNPDF30.dat <==
25.0000000000000000	124.2777000000000100	138.4907000000000000	110.0587000000000000	136.0033000000000200	127.0000500000000000	112.0433000000000000	122.6686500000000000	50.0000000000000000
75.0000000000000000	248.8834000000000000	274.0666000000000000	221.7651000000000200	269.5073000000000000	254.5202499999999800	226.0550000000000400	245.6385000000000000	50.0000000000000000
125.0000000000000000	201.7893000000000300	220.7930500000000000	180.0120000000000000	217.2414500000000100	206.8293000000000000	184.1287500000000300	198.7416000000000000	50.0000000000000000
175.0000000000000000	114.3494450000000000	125.3493850000000100	101.5930750000000300	123.1758649999999900	117.6433300000000000	104.4317650000000100	112.1819400000000000	50.0000000000000000
225.0000000000000000	56.1287400000000000	61.8482350000000000	49.5737240000000000	60.6307750000000100	57.9879980000000050	51.2275520000000000	54.8150950000000000	50.0000000000000000
275.0000000000000000	26.5908250000000020	29.4606950000000000	23.3500300000000000	28.8004849999999950	27.5837200000000000	24.2484700000000000	25.8523000000000000	50.0000000000000000
325.0000000000000000	12.7692500000000000	14.2247350000000000	11.1558710000000010	13.8667300000000000	13.2949400000000000	11.6358865000000000	12.3641450000000000	50.0000000000000000
375.0000000000000000	6.3387435000000000	7.0854599999999990	5.5167975000000010	6.8904350000000000	6.6204839999999990	5.7757530000000000	6.1161810000000010	50.0000000000000000
425.0000000000000000	3.2685199999999996	3.6643840000000000	2.8360110000000000	3.5556635000000000	3.4230905000000000	2.9786574999999997	3.1441765000000004	50.0000000000000000
475.0000000000000000	1.7521270000000002	1.9679674999999999	1.5168575000000000	1.9058830000000000	1.8393485000000000	1.5976175000000000	1.6809794999999998	50.0000000000000000
525.0000000000000000	0.9729375000000001	1.0943535000000000	0.8408319000000000	1.0580665000000000	1.0234410000000000	0.8877350000000000	0.9312945000000000	50.0000000000000000
575.0000000000000000	0.5579172500000000	0.6279820000000000	0.4816075500000000	0.6063640000000001	0.5878386000000000	0.5094875500000000	0.5330309000000000	50.0000000000000000
625.0000000000000000	0.3293168500000000	0.3707923000000000	0.2840691500000000	0.3576403000000000	0.3474551500000000	0.30102605000000004	0.3141243000000000	50.0000000000000000
675.0000000000000000	0.1995189500000000	0.2245305500000000	0.1720679000000000	0.2163764000000000	0.21075844999999999	0.1826172000000000	0.1900457000000000	50.0000000000000000
750.0000000000000000	0.2020137500000000	0.2270921000000000	0.17423191500000001	0.21864329999999998	0.2136805000000000	0.1852406350000000	0.19211304500000004	100.0000000000000000
850.0000000000000000	0.0835279900000000	0.09368633500000001	0.07209326499999999	0.09013365500000001	0.0884728100000000	0.0768013550000000	0.0792966100000000	100.0000000000000000
950.0000000000000000	0.0368175850000000	0.0411450200000000	0.0318288850000000	0.0395801350000000	0.03902974000000001	0.0339586600000000	0.0349104650000000	100.0000000000000000
1050.0000000000000000	0.0170784980000000	0.0190047100000000	0.014795098500000001	0.018289877000000003	0.018111551999999996	0.0158024150000000	0.0161820245000000	100.0000000000000000
1150.0000000000000000	0.008265110999999999	0.0091512385000000	0.007177761500000001	0.0088151275000000	0.008765053000000002	0.0076723920000000	0.0078283995000000	100.0000000000000000
1300.0000000000000000	0.0062732806500000	0.0068930977500000	0.0054690617500000	0.0066530079000000	0.0066488514500000	0.0058495134000000	0.0059418747000000004	200.0000000000000000
1500.0000000000000000	0.0017347673349999999	0.0018817976850000	0.0015221200405000	0.0018237923000000	0.0018354628650000	0.0016285899105000002	0.0016442921215000	200.0000000000000000
1700.0000000000000000	0.0005181373050000	0.0005539247034999999	0.00045789051499999997	0.0005398821500000	0.0005466851845000	0.0004897360750000001	0.0004918935650000	200.0000000000000000
1900.0000000000000000	0.0001634106790000	0.00017174285599999998	0.00014560794599999998	0.0001686319440000	0.0001717287235000	0.00015556378024999997	0.0001555208205000	200.0000000000000000
2100.0000000000000000	0.0000536312715000	0.000055249000999999995	0.00004824923699999999	0.0000547589960000	0.00005606265100000001	0.000051450676999999996	0.0000512195970000	200.0000000000000000
2400.0000000000000000	0.000024379981500000007	0.000024342350500000007	0.000022269627999999998	0.000024507985500000004	0.0000252472715000	0.000023647469499999997	0.0000234360740000	400.0000000000000000
2800.0000000000000000	3.0227811000000000e-6	2.8153527500000000e-6	2.8555456000000003e-6	2.9426714000000002e-6	3.0595247500000000e-6	2.9961742999999997e-6	2.9549719999999997e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-PTavt-nnlo-MT2-NNPDF30.dat <==
25.0000000000000000	131.2661000000000000	133.9122000000000000	124.7791499999999900	134.5046500000000300	131.8238500000000000	125.4738000000000100	131.1313500000000000	50.0000000000000000
75.0000000000000000	257.2966500000000000	259.7067449999999600	246.5654500000000000	260.7753250000000000	258.4307000000000000	248.0526499999999700	256.9453499999999600	50.0000000000000000
125.0000000000000000	207.6558324999999700	209.6023600000000000	199.1330550000000000	210.6089100000000000	208.5020810000000000	200.4951300000000200	207.3443800000000000	50.0000000000000000
175.0000000000000000	117.9025200000000100	119.1806000000000000	112.8047950000000000	119.6163000000000000	118.5873249999999900	113.8567100000000200	117.5299750000000100	50.0000000000000000
225.0000000000000000	57.7989250000000040	58.3568350000000000	55.2081300000000040	58.6669600000000000	58.1292950000000060	55.8110150000000000	57.5924300000000100	50.0000000000000000
275.0000000000000000	27.3690700000000000	27.6015400000000000	26.0988400000000030	27.7519750000000000	27.5521600000000000	26.4375250000000000	27.2393950000000020	50.0000000000000000
325.0000000000000000	13.1117250000000000	13.2035050000000000	12.4915950000000000	13.2845100000000010	13.2060800000000000	12.6741099999999990	13.0394500000000000	50.0000000000000000
375.0000000000000000	6.4831249999999990	6.5242300000000000	6.1709770000000000	6.5749150000000010	6.5256550000000000	6.2652990000000000	6.4477150000000005	50.0000000000000000
425.0000000000000000	3.3327520000000000	3.3376345000000000	3.1757590000000000	3.3675840000000004	3.3550240000000002	3.2281750000000002	3.3129685000000000	50.0000000000000000
475.0000000000000000	1.7778100000000001	1.7750775000000000	1.6950390000000000	1.7932100000000000	1.7892020000000000	1.7243030000000000	1.7669644999999998	50.0000000000000000
525.0000000000000000	0.9805605000000001	0.9755365000000000	0.9359715000000000	0.9883745000000000	0.9851860000000001	0.9518290000000000	0.9755380000000000	50.0000000000000000
575.0000000000000000	0.5603810000000000	0.5563625000000001	0.5351206000000002	0.5634625000000000	0.5634874999999999	0.5448412499999999	0.5569745000000000	50.0000000000000000
625.0000000000000000	0.3298512000000000	0.3267465000000000	0.31532764999999996	0.33136125000000005	0.3314745000000000	0.3211319000000000	0.3279054500000000	50.0000000000000000
675.0000000000000000	0.19884960000000002	0.19616535000000002	0.1904548500000000	0.1993650500000000	0.19954634999999998	0.1939055000000000	0.1978128500000000	50.0000000000000000
750.0000000000000000	0.1991953000000000	0.1953380000000000	0.1913603500000000	0.19892825000000003	0.1997125500000000	0.19485924999999998	0.19824134999999998	100.0000000000000000
850.0000000000000000	0.08169190999999999	0.0797429850000000	0.07865794000000001	0.0813766000000000	0.0818076050000000	0.08010378500000001	0.0813315050000000	100.0000000000000000
950.0000000000000000	0.0360476950000000	0.0351037850000000	0.0347691800000000	0.0359171050000000	0.0360284550000000	0.0353931450000000	0.0359197850000000	100.0000000000000000
1050.0000000000000000	0.0165417580000000	0.0160191145000000	0.0160103070000000	0.016406658499999997	0.0165243555000000	0.0163013240000000	0.0164846015000000	100.0000000000000000
1150.0000000000000000	0.0080276915000000	0.0077702315000000004	0.0077749085000000	0.0079612685000000	0.0080152265000000	0.0079173420000000	0.0079987675000000	100.0000000000000000
1300.0000000000000000	0.005989386250000001	0.0057259953000000	0.005841214399999999	0.0059030948500000	0.005953825150000001	0.0059371495500000	0.0059843066000000	200.0000000000000000
1500.0000000000000000	0.0016044421350000	0.0015040099000000	0.0015838851650000	0.0015648289150000001	0.0015840544360000	0.0016049621600000002	0.0016101178154999999	200.0000000000000000
1700.0000000000000000	0.0004610465050000	0.00041891593499999996	0.0004631030250000001	0.0004428413650000	0.00045007915499999996	0.0004667968950000	0.00046612156949999995	200.0000000000000000
1900.0000000000000000	0.00014634621200000002	0.00013409083499999998	0.0001469675140000	0.00014119454499999997	0.0001428888245000	0.0001481108260000	0.0001478616785000	200.0000000000000000
2100.0000000000000000	0.000046246312000000004	0.000042027500000000004	0.000046838087000000006	0.0000446694550000	0.0000447294575000	0.0000469478395000	0.00004702194399999999	200.0000000000000000
2400.0000000000000000	0.000020710313499999997	0.0000183021380000	0.000021336891000000004	0.000019616032499999995	0.0000198786515000	0.000021297272000000004	0.0000211578665000	400.0000000000000000
2800.0000000000000000	2.4198023500000004e-6	2.0663862500000005e-6	2.5605864500000000e-6	2.2482770999999997e-6	2.2856028500000000e-6	2.5309978000000005e-6	2.4987009150000000e-6	400.0000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Yavt-lo-HT4-NNPDF30.dat <==
-2.5000000000000000	5.2262950000000000	7.0587850000000000	3.9672250000000000	6.4272700000000000	5.7402549999999990	4.3330750000000000	4.7852750000000000	0.2000000000000000
-2.3000000000000003	7.6324250000000005	10.2378500000000020	5.8261000000000000	9.3832400000000000	8.3282150000000000	6.3297200000000000	7.0255300000000010	0.2000000000000000
-2.1000000000000000	10.4613500000000000	13.9564000000000000	8.0200750000000000	12.8574000000000000	11.3565000000000000	8.6778800000000000	9.6688800000000000	0.2000000000000000
-1.9000000000000001	13.6439500000000000	18.1168500000000000	10.4988500000000010	16.7647500000000000	14.7455500000000000	11.3202000000000000	12.6547500000000000	0.2000000000000000
-1.7000000000000002	17.0300500000000000	22.5218500000000000	13.1460499999999990	20.9209499999999980	18.3348500000000000	14.1321000000000000	15.8427000000000000	0.2000000000000000
-1.5000000000000000	20.4977999999999980	27.0092500000000000	15.8684000000000000	25.1763500000000000	21.9920500000000000	17.0123499999999980	19.1206000000000000	0.2000000000000000
-1.3000000000000000	23.9108500000000000	31.4059499999999970	18.5571000000000000	29.3639500000000000	25.5760000000000000	19.8475500000000000	22.3576499999999960	0.2000000000000000
-1.1000000000000000	27.1130000000000000	35.5133000000000000	21.0884500000000000	33.2921500000000000	28.9246999999999980	22.5079000000000000	25.4047999999999980	0.2000000000000000
-0.9000000000000000	30.0054499999999960	39.2104499999999940	23.3815500000000000	36.8402500000000000	31.9391999999999960	24.9112500000000000	28.1649500000000000	0.2000000000000000
-0.7000000000000001	32.4466500000000050	42.3205000000000000	25.3220000000000000	39.8344000000000000	34.4752500000000000	26.9397000000000020	30.5004000000000000	0.2000000000000000
-0.5000000000000000	34.3600500000000000	44.7524499999999960	26.8458000000000000	42.1810000000000000	36.4585500000000000	28.5297000000000000	32.3343500000000000	0.2000000000000000
-0.3000000000000000	35.6857500000000000	46.4347500000000000	27.9030000000000000	43.8069000000000060	37.8304500000000000	29.6313500000000000	33.6066500000000000	0.2000000000000000
-0.1000000000000000	36.3405499999999900	47.2642500000000040	28.4258000000000020	44.6097500000000050	38.5070000000000050	30.1755500000000000	34.2357500000000000	0.2000000000000000
0.1000000000000000	36.3405499999999900	47.2642500000000040	28.4258000000000020	44.6097500000000050	38.5070000000000050	30.1755500000000000	34.2357500000000000	0.2000000000000000
0.3000000000000000	35.6857500000000000	46.4347500000000000	27.9030000000000000	43.8069000000000060	37.8304500000000000	29.6313500000000000	33.6066500000000000	0.2000000000000000
0.5000000000000000	34.3600500000000000	44.7524499999999960	26.8458000000000000	42.1810000000000000	36.4585500000000000	28.5297000000000000	32.3343500000000000	0.2000000000000000
0.7000000000000001	32.4466500000000050	42.3205000000000000	25.3220000000000000	39.8344000000000000	34.4752500000000000	26.9397000000000020	30.5004000000000000	0.2000000000000000
0.9000000000000000	30.0054499999999960	39.2104499999999940	23.3815500000000000	36.8402500000000000	31.9391999999999960	24.9112500000000000	28.1649500000000000	0.2000000000000000
1.1000000000000000	27.1130000000000000	35.5133000000000000	21.0884500000000000	33.2921500000000000	28.9246999999999980	22.5079000000000000	25.4047999999999980	0.2000000000000000
1.3000000000000000	23.9108500000000000	31.4059499999999970	18.5571000000000000	29.3639500000000000	25.5760000000000000	19.8475500000000000	22.3576499999999960	0.2000000000000000
1.5000000000000000	20.4977999999999980	27.0092500000000000	15.8684000000000000	25.1763500000000000	21.9920500000000000	17.0123499999999980	19.1206000000000000	0.2000000000000000
1.7000000000000002	17.0300500000000000	22.5218500000000000	13.1460499999999990	20.9209499999999980	18.3348500000000000	14.1321000000000000	15.8427000000000000	0.2000000000000000
1.9000000000000001	13.6439500000000000	18.1168500000000000	10.4988500000000010	16.7647500000000000	14.7455500000000000	11.3202000000000000	12.6547500000000000	0.2000000000000000
2.1000000000000000	10.4613500000000000	13.9564000000000000	8.0200750000000000	12.8574000000000000	11.3565000000000000	8.6778800000000000	9.6688800000000000	0.2000000000000000
2.3000000000000003	7.6324250000000005	10.2378500000000020	5.8261000000000000	9.3832400000000000	8.3282150000000000	6.3297200000000000	7.0255300000000010	0.2000000000000000
2.5000000000000000	5.2262950000000000	7.0587850000000000	3.9672250000000000	6.4272700000000000	5.7402549999999990	4.3330750000000000	4.7852750000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Yavt-nlo-HT4-NNPDF30.dat <==
-2.5000000000000000	7.0373304999999995	7.7359990000000000	6.2151740000000010	7.5954445000000000	7.2581305000000010	6.4083530000000000	6.8892070000000010	0.2000000000000000
-2.3000000000000003	10.1087835000000010	11.1096250000000010	8.9490105000000000	10.9098600000000000	10.4085250000000010	9.2056310000000000	9.9118645000000000	0.2000000000000000
-2.1000000000000000	13.7231500000000000	15.0956950000000000	12.1638540000000000	14.8233750000000000	14.1153100000000000	12.4940260000000020	13.4684750000000000	0.2000000000000000
-1.9000000000000001	17.8041400000000000	19.5774900000000000	15.8001100000000000	19.2311550000000000	18.2947700000000000	16.2094700000000000	17.4888600000000030	0.2000000000000000
-1.7000000000000002	22.2147200000000000	24.4277949999999960	19.7277200000000000	23.9986049999999980	22.8124300000000000	20.2227249999999970	21.8327949999999970	0.2000000000000000
-1.5000000000000000	26.7856200000000000	29.4557850000000000	23.8033750000000030	28.9464550000000000	27.4876450000000000	24.3813900000000000	26.3409600000000000	0.2000000000000000
-1.3000000000000000	31.3361750000000040	34.4658950000000000	27.8631649999999950	33.8765499999999950	32.1388950000000050	28.5200599999999940	30.8320000000000000	0.2000000000000000
-1.1000000000000000	35.6744500000000000	39.2232650000000000	31.7425000000000000	38.5583199999999950	36.5718700000000040	32.4726250000000000	35.1154299999999900	0.2000000000000000
-0.9000000000000000	39.6152800000000000	43.5764500000000000	35.2592650000000000	42.8372100000000000	40.5992150000000000	36.0542750000000000	39.0064799999999960	0.2000000000000000
-0.7000000000000001	42.9782250000000000	47.2540750000000000	38.2733600000000000	46.4636000000000000	44.0267149999999960	39.1178850000000000	42.3341900000000000	0.2000000000000000
-0.5000000000000000	45.6217150000000000	50.1457100000000000	40.6437299999999900	49.3112949999999940	46.7231500000000040	41.5274050000000000	44.9492000000000000	0.2000000000000000
-0.3000000000000000	47.4741949999999950	52.1937600000000050	42.2996700000000060	51.3244799999999940	48.6140850000000000	43.2115299999999960	46.7798950000000000	0.2000000000000000
-0.1000000000000000	48.3970050000000000	53.2099149999999950	43.1261400000000100	52.3268999999999950	49.5525050000000000	44.0487400000000000	47.6955100000000100	0.2000000000000000
0.1000000000000000	48.3970050000000000	53.2099149999999950	43.1261400000000100	52.3268999999999950	49.5525050000000000	44.0487400000000000	47.6955100000000100	0.2000000000000000
0.3000000000000000	47.4741949999999950	52.1937600000000050	42.2996700000000060	51.3244799999999940	48.6140850000000000	43.2115299999999960	46.7798950000000000	0.2000000000000000
0.5000000000000000	45.6217150000000000	50.1457100000000000	40.6437299999999900	49.3112949999999940	46.7231500000000040	41.5274050000000000	44.9492000000000000	0.2000000000000000
0.7000000000000001	42.9782250000000000	47.2540750000000000	38.2733600000000000	46.4636000000000000	44.0267149999999960	39.1178850000000000	42.3341900000000000	0.2000000000000000
0.9000000000000000	39.6152800000000000	43.5764500000000000	35.2592650000000000	42.8372100000000000	40.5992150000000000	36.0542750000000000	39.0064799999999960	0.2000000000000000
1.1000000000000000	35.6744500000000000	39.2232650000000000	31.7425000000000000	38.5583199999999950	36.5718700000000040	32.4726250000000000	35.1154299999999900	0.2000000000000000
1.3000000000000000	31.3361750000000040	34.4658950000000000	27.8631649999999950	33.8765499999999950	32.1388950000000050	28.5200599999999940	30.8320000000000000	0.2000000000000000
1.5000000000000000	26.7856200000000000	29.4557850000000000	23.8033750000000030	28.9464550000000000	27.4876450000000000	24.3813900000000000	26.3409600000000000	0.2000000000000000
1.7000000000000002	22.2147200000000000	24.4277949999999960	19.7277200000000000	23.9986049999999980	22.8124300000000000	20.2227249999999970	21.8327949999999970	0.2000000000000000
1.9000000000000001	17.8041400000000000	19.5774900000000000	15.8001100000000000	19.2311550000000000	18.2947700000000000	16.2094700000000000	17.4888600000000030	0.2000000000000000
2.1000000000000000	13.7231500000000000	15.0956950000000000	12.1638540000000000	14.8233750000000000	14.1153100000000000	12.4940260000000020	13.4684750000000000	0.2000000000000000
2.3000000000000003	10.1087835000000010	11.1096250000000010	8.9490105000000000	10.9098600000000000	10.4085250000000010	9.2056310000000000	9.9118645000000000	0.2000000000000000
2.5000000000000000	7.0373304999999995	7.7359990000000000	6.2151740000000010	7.5954445000000000	7.2581305000000010	6.4083530000000000	6.8892070000000010	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Yavt-nnlo-HT4-NNPDF30.dat <==
-2.5000000000000000	7.4902295000000000	7.7246950000000000	7.0724330000000000	7.7144449999999996	7.5619409999999990	7.1593715000000010	7.4421175000000000	0.2000000000000000
-2.3000000000000003	10.6827740000000000	10.9896600000000000	10.1161898000000000	11.0300699999999980	10.7401435000000000	10.2069553500000010	10.6518905000000000	0.2000000000000000
-2.1000000000000000	14.4496845000000000	14.7905799999999990	13.7370640000000000	14.8160449999999990	14.5496420000000020	13.8706183500000000	14.3911680000000020	0.2000000000000000
-1.9000000000000001	18.6608870000000020	19.0036150000000000	17.7714920000000020	19.0722450000000000	18.7655270000000000	17.9245044999999980	18.6075826000000000	0.2000000000000000
-1.7000000000000002	23.1247920000000000	23.5076649999999960	22.0661879999999970	23.5927200000000000	23.2519220000000000	22.2496939999999980	23.0637970000000000	0.2000000000000000
-1.5000000000000000	27.9014380000000000	28.3434350000000000	26.6361945000000000	28.4496550000000000	28.0412045000000000	26.8427960000000000	27.8352180000000050	0.2000000000000000
-1.3000000000000000	32.5237535000000000	33.0267350000000000	31.0611400000000000	33.1346965000000040	32.6995199999999900	31.3051300000000000	32.4399155000000000	0.2000000000000000
-1.1000000000000000	36.8980574999999900	37.3551380000000000	35.2930650000000000	37.5145545000000000	37.0627884999999960	35.5437150000000060	36.8302680000000040	0.2000000000000000
-0.9000000000000000	40.9495650000000000	41.3939890000000000	39.2017000000000000	41.5644240000000000	41.1396650000000000	39.4809900000000000	40.8686850000000000	0.2000000000000000
-0.7000000000000001	44.4221100000000000	44.9155260000000000	42.5328600000000000	45.0960070000000000	44.6268700000000000	42.8290250000000000	44.3397300000000000	0.2000000000000000
-0.5000000000000000	47.0520600000000040	47.4779210000000000	45.1087299999999940	47.6743075000000000	47.2622200000000000	45.4149149999999900	46.9706599999999950	0.2000000000000000
-0.3000000000000000	49.0545400000000000	49.5173425000000000	47.0108050000000050	49.7266860000000000	49.2757850000000060	47.3301950000000000	48.9711300000000000	0.2000000000000000
-0.1000000000000000	49.9669200000000100	50.4714870000000000	47.8748250000000000	50.6773060000000000	50.1876000000000000	48.1913799999999950	49.8858000000000000	0.2000000000000000
0.1000000000000000	49.9669200000000100	50.4714870000000000	47.8748250000000000	50.6773060000000000	50.1876000000000000	48.1913799999999950	49.8858000000000000	0.2000000000000000
0.3000000000000000	49.0545400000000000	49.5173425000000000	47.0108050000000050	49.7266860000000000	49.2757850000000060	47.3301950000000000	48.9711300000000000	0.2000000000000000
0.5000000000000000	47.0520600000000040	47.4779210000000000	45.1087299999999940	47.6743075000000000	47.2622200000000000	45.4149149999999900	46.9706599999999950	0.2000000000000000
0.7000000000000001	44.4221100000000000	44.9155260000000000	42.5328600000000000	45.0960070000000000	44.6268700000000000	42.8290250000000000	44.3397300000000000	0.2000000000000000
0.9000000000000000	40.9495650000000000	41.3939890000000000	39.2017000000000000	41.5644240000000000	41.1396650000000000	39.4809900000000000	40.8686850000000000	0.2000000000000000
1.1000000000000000	36.8980574999999900	37.3551380000000000	35.2930650000000000	37.5145545000000000	37.0627884999999960	35.5437150000000060	36.8302680000000040	0.2000000000000000
1.3000000000000000	32.5237535000000000	33.0267350000000000	31.0611400000000000	33.1346965000000040	32.6995199999999900	31.3051300000000000	32.4399155000000000	0.2000000000000000
1.5000000000000000	27.9014380000000000	28.3434350000000000	26.6361945000000000	28.4496550000000000	28.0412045000000000	26.8427960000000000	27.8352180000000050	0.2000000000000000
1.7000000000000002	23.1247920000000000	23.5076649999999960	22.0661879999999970	23.5927200000000000	23.2519220000000000	22.2496939999999980	23.0637970000000000	0.2000000000000000
1.9000000000000001	18.6608870000000020	19.0036150000000000	17.7714920000000020	19.0722450000000000	18.7655270000000000	17.9245044999999980	18.6075826000000000	0.2000000000000000
2.1000000000000000	14.4496845000000000	14.7905799999999990	13.7370640000000000	14.8160449999999990	14.5496420000000020	13.8706183500000000	14.3911680000000020	0.2000000000000000
2.3000000000000003	10.6827740000000000	10.9896600000000000	10.1161898000000000	11.0300699999999980	10.7401435000000000	10.2069553500000010	10.6518905000000000	0.2000000000000000
2.5000000000000000	7.4902295000000000	7.7246950000000000	7.0724330000000000	7.7144449999999996	7.5619409999999990	7.1593715000000010	7.4421175000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Ytt-lo-HT4-NNPDF30.dat <==
-2.5000000000000000	2.2391400000000000	3.0364500000000000	1.7022199999999998	2.7563500000000000	2.4667600000000000	1.8549600000000000	2.0548000000000000	0.2000000000000000
-2.3000000000000003	4.1662300000000005	5.6025700000000000	3.1815600000000000	5.1259000000000010	4.5539400000000010	3.4529200000000007	3.8389700000000000	0.2000000000000000
-2.1000000000000000	6.8005800000000000	9.0753000000000000	5.2193800000000000	8.3631900000000000	7.3801499999999995	5.6383700000000000	6.2955100000000000	0.2000000000000000
-1.9000000000000001	10.1666000000000000	13.5037000000000000	7.8284399999999990	12.4980000000000000	10.9855000000000000	8.4317700000000000	9.4395900000000000	0.2000000000000000
-1.7000000000000002	14.1896999999999980	18.7887000000000000	10.9500000000000000	17.4383000000000000	15.2895999999999980	11.7713000000000000	13.2002000000000000	0.2000000000000000
-1.5000000000000000	18.6746000000000000	24.6620000000000000	14.4370000000000000	22.9439000000000000	20.0745000000000000	15.4954000000000000	17.4000000000000000	0.2000000000000000
-1.3000000000000000	23.4009000000000000	30.8244000000000000	18.1231999999999970	28.7440000000000000	25.0966000000000000	19.4206999999999970	21.8385999999999960	0.2000000000000000
-1.1000000000000000	28.0624000000000000	36.8742000000000000	21.7719000000000000	34.4630000000000000	30.0283999999999980	23.2931999999999950	26.2310999999999980	0.2000000000000000
-0.9000000000000000	32.4375000000000000	42.5225000000000000	25.2106999999999960	39.8294999999999960	34.6340000000000000	26.9284999999999960	30.3702999999999970	0.2000000000000000
-0.7000000000000001	36.2405000000000000	47.4119000000000000	28.2091999999999960	44.4931000000000000	38.6219000000000000	30.0890000000000000	33.9787000000000000	0.2000000000000000
-0.5000000000000000	39.2669999999999960	51.2882999999999900	30.6024999999999960	48.2038999999999900	41.7840000000000000	32.6046000000000000	36.8584999999999900	0.2000000000000000
-0.3000000000000000	41.3488000000000000	53.9470000000000000	32.2527000000000000	50.7560000000000000	43.9532000000000100	34.3351000000000040	38.8439000000000000	0.2000000000000000
-0.1000000000000000	42.4379000000000060	55.3358000000000000	33.1170000000000000	52.0911000000000000	45.0864000000000000	35.2405000000000000	39.8838000000000100	0.2000000000000000
0.1000000000000000	42.4379000000000060	55.3358000000000000	33.1170000000000000	52.0911000000000000	45.0864000000000000	35.2405000000000000	39.8838000000000100	0.2000000000000000
0.3000000000000000	41.3488000000000000	53.9470000000000000	32.2527000000000000	50.7560000000000000	43.9532000000000100	34.3351000000000040	38.8439000000000000	0.2000000000000000
0.5000000000000000	39.2669999999999960	51.2882999999999900	30.6024999999999960	48.2038999999999900	41.7840000000000000	32.6046000000000000	36.8584999999999900	0.2000000000000000
0.7000000000000001	36.2405000000000000	47.4119000000000000	28.2091999999999960	44.4931000000000000	38.6219000000000000	30.0890000000000000	33.9787000000000000	0.2000000000000000
0.9000000000000000	32.4375000000000000	42.5225000000000000	25.2106999999999960	39.8294999999999960	34.6340000000000000	26.9284999999999960	30.3702999999999970	0.2000000000000000
1.1000000000000000	28.0624000000000000	36.8742000000000000	21.7719000000000000	34.4630000000000000	30.0283999999999980	23.2931999999999950	26.2310999999999980	0.2000000000000000
1.3000000000000000	23.4009000000000000	30.8244000000000000	18.1231999999999970	28.7440000000000000	25.0966000000000000	19.4206999999999970	21.8385999999999960	0.2000000000000000
1.5000000000000000	18.6746000000000000	24.6620000000000000	14.4370000000000000	22.9439000000000000	20.0745000000000000	15.4954000000000000	17.4000000000000000	0.2000000000000000
1.7000000000000002	14.1896999999999980	18.7887000000000000	10.9500000000000000	17.4383000000000000	15.2895999999999980	11.7713000000000000	13.2002000000000000	0.2000000000000000
1.9000000000000001	10.1666000000000000	13.5037000000000000	7.8284399999999990	12.4980000000000000	10.9855000000000000	8.4317700000000000	9.4395900000000000	0.2000000000000000
2.1000000000000000	6.8005800000000000	9.0753000000000000	5.2193800000000000	8.3631900000000000	7.3801499999999995	5.6383700000000000	6.2955100000000000	0.2000000000000000
2.3000000000000003	4.1662300000000005	5.6025700000000000	3.1815600000000000	5.1259000000000010	4.5539400000000010	3.4529200000000007	3.8389700000000000	0.2000000000000000
2.5000000000000000	2.2391400000000000	3.0364500000000000	1.7022199999999998	2.7563500000000000	2.4667600000000000	1.8549600000000000	2.0548000000000000	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Ytt-nlo-HT4-NNPDF30.dat <==
-2.5000000000000000	2.9753230000000004	3.1953030000000000	2.6592170000000000	3.1493300000000004	3.0648359999999997	2.7406449999999998	2.9164439999999994	0.2000000000000000
-2.3000000000000003	5.4913479999999995	5.9412100000000000	4.9048870000000000	5.8423300000000005	5.6521000000000010	5.0434820000000000	5.3888250000000010	0.2000000000000000
-2.1000000000000000	8.9140900000000000	9.7109400000000000	7.9549729999999990	9.5393499999999990	9.1643700000000000	8.1623800000000000	8.7583600000000000	0.2000000000000000
-1.9000000000000001	13.2459900000000000	14.4891900000000000	11.8097600000000000	14.2255600000000000	13.6069699999999990	12.1019399999999990	13.0230299999999990	0.2000000000000000
-1.7000000000000002	18.3696900000000000	20.1426000000000000	16.3667700000000020	19.7709000000000000	18.8609900000000000	16.7601599999999960	18.0656300000000000	0.2000000000000000
-1.5000000000000000	24.1560000000000000	26.5576300000000000	21.4960900000000000	26.0706399999999970	24.7921899999999980	22.0040800000000020	23.7610800000000030	0.2000000000000000
-1.3000000000000000	30.3489700000000000	33.4102799999999900	26.9880800000000040	32.8076200000000000	31.1387300000000000	27.6211500000000000	29.8569500000000000	0.2000000000000000
-1.1000000000000000	36.6405300000000000	40.3530000000000000	32.5696200000000000	39.6408400000000000	37.5854900000000000	33.3333200000000000	36.0491899999999960	0.2000000000000000
-0.9000000000000000	42.7129000000000000	47.0362900000000000	37.9645400000000000	46.2262500000000000	43.7993500000000000	38.8477199999999950	42.0327400000000000	0.2000000000000000
-0.7000000000000001	48.1040700000000000	52.9681899999999900	42.7512700000000000	52.0779400000000000	49.3144599999999900	43.7422000000000000	47.3451500000000040	0.2000000000000000
-0.5000000000000000	52.5254299999999900	57.8651800000000000	46.6695900000000000	56.8998299999999940	53.8403000000000060	47.7496200000000000	51.6988000000000000	0.2000000000000000
-0.3000000000000000	55.5974000000000100	61.2167000000000000	49.4070900000000040	60.2070399999999900	56.9831800000000000	50.5490700000000100	54.7263200000000000	0.2000000000000000
-0.1000000000000000	57.2030400000000100	62.9893600000000050	50.8317799999999950	61.9544800000000040	58.6257000000000000	52.0056800000000000	56.3083800000000000	0.2000000000000000
0.1000000000000000	57.2030400000000100	62.9893600000000050	50.8317799999999950	61.9544800000000040	58.6257000000000000	52.0056800000000000	56.3083800000000000	0.2000000000000000
0.3000000000000000	55.5974000000000100	61.2167000000000000	49.4070900000000040	60.2070399999999900	56.9831800000000000	50.5490700000000100	54.7263200000000000	0.2000000000000000
0.5000000000000000	52.5254299999999900	57.8651800000000000	46.6695900000000000	56.8998299999999940	53.8403000000000060	47.7496200000000000	51.6988000000000000	0.2000000000000000
0.7000000000000001	48.1040700000000000	52.9681899999999900	42.7512700000000000	52.0779400000000000	49.3144599999999900	43.7422000000000000	47.3451500000000040	0.2000000000000000
0.9000000000000000	42.7129000000000000	47.0362900000000000	37.9645400000000000	46.2262500000000000	43.7993500000000000	38.8477199999999950	42.0327400000000000	0.2000000000000000
1.1000000000000000	36.6405300000000000	40.3530000000000000	32.5696200000000000	39.6408400000000000	37.5854900000000000	33.3333200000000000	36.0491899999999960	0.2000000000000000
1.3000000000000000	30.3489700000000000	33.4102799999999900	26.9880800000000040	32.8076200000000000	31.1387300000000000	27.6211500000000000	29.8569500000000000	0.2000000000000000
1.5000000000000000	24.1560000000000000	26.5576300000000000	21.4960900000000000	26.0706399999999970	24.7921899999999980	22.0040800000000020	23.7610800000000030	0.2000000000000000
1.7000000000000002	18.3696900000000000	20.1426000000000000	16.3667700000000020	19.7709000000000000	18.8609900000000000	16.7601599999999960	18.0656300000000000	0.2000000000000000
1.9000000000000001	13.2459900000000000	14.4891900000000000	11.8097600000000000	14.2255600000000000	13.6069699999999990	12.1019399999999990	13.0230299999999990	0.2000000000000000
2.1000000000000000	8.9140900000000000	9.7109400000000000	7.9549729999999990	9.5393499999999990	9.1643700000000000	8.1623800000000000	8.7583600000000000	0.2000000000000000
2.3000000000000003	5.4913479999999995	5.9412100000000000	4.9048870000000000	5.8423300000000005	5.6521000000000010	5.0434820000000000	5.3888250000000010	0.2000000000000000
2.5000000000000000	2.9753230000000004	3.1953030000000000	2.6592170000000000	3.1493300000000004	3.0648359999999997	2.7406449999999998	2.9164439999999994	0.2000000000000000


==> anc/LHC13-generic_extended_range_binning/NNPDF30/LHC13-Ytt-nnlo-HT4-NNPDF30.dat <==
-2.5000000000000000	3.1759429999999993	3.3228980000000000	2.9958580000000006	3.3148429999999998	3.2040020000000000	3.0285410000000000	3.1581289999999997	0.2000000000000000
-2.3000000000000003	5.7598860000000010	5.9218600000000010	5.4770640000000000	5.9362970000000010	5.7920120000000000	5.5263720000000000	5.7395280000000010	0.2000000000000000
-2.1000000000000000	9.3157250000000000	9.5267900000000000	8.8815180000000000	9.5610439999999990	9.3702850000000000	8.9609180000000000	9.2872090000000000	0.2000000000000000
-1.9000000000000001	13.8328740000000000	14.0870100000000000	13.1915919999999980	14.1406200000000000	13.9079790000000010	13.2993650000000000	13.7941370000000010	0.2000000000000000
-1.7000000000000002	19.1870420000000000	19.5306000000000000	18.3150139999999980	19.6035600000000000	19.2865219999999980	18.4571540000000000	19.1375170000000000	0.2000000000000000
-1.5000000000000000	25.1810350000000000	25.6323500000000020	24.0334500000000000	25.7215800000000000	25.3105530000000000	24.2162900000000000	25.1181680000000000	0.2000000000000000
-1.3000000000000000	31.5030800000000040	31.9087800000000000	30.1150900000000000	32.0515599999999950	31.6557130000000000	30.3408299999999970	31.4365710000000000	0.2000000000000000
-1.1000000000000000	37.9939519999999900	38.4848699999999940	36.3091199999999900	38.6331600000000040	38.1930980000000000	36.5912400000000000	37.9023519999999900	0.2000000000000000
-0.9000000000000000	44.2177700000000000	44.7545700000000000	42.2919799999999950	44.9246990000000000	44.4355100000000000	42.6036099999999900	44.1258700000000000	0.2000000000000000
-0.7000000000000001	49.8243100000000040	50.4237479999999960	47.6478600000000000	50.6340630000000000	50.0648900000000000	48.0007600000000000	49.7265100000000050	0.2000000000000000
-0.5000000000000000	54.5188099999999950	55.2451969999999900	52.1223200000000000	55.4486219999999900	54.7884899999999960	52.5116000000000000	54.4002299999999900	0.2000000000000000
-0.3000000000000000	57.4784300000000000	58.1301180000000100	54.9604700000000000	58.3397469999999960	57.7592100000000000	55.3674400000000000	57.3541600000000000	0.2000000000000000
-0.1000000000000000	59.3091400000000000	60.0548550000000000	56.6981200000000000	60.2465710000000000	59.6167900000000000	57.1289899999999950	59.1675300000000000	0.2000000000000000
0.1000000000000000	59.3091400000000000	60.0548550000000000	56.6981200000000000	60.2465710000000000	59.6167900000000000	57.1289899999999950	59.1675300000000000	0.2000000000000000
0.3000000000000000	57.4784300000000000	58.1301180000000100	54.9604700000000000	58.3397469999999960	57.7592100000000000	55.3674400000000000	57.3541600000000000	0.2000000000000000
0.5000000000000000	54.5188099999999950	55.2451969999999900	52.1223200000000000	55.4486219999999900	54.7884899999999960	52.5116000000000000	54.4002299999999900	0.2000000000000000
0.7000000000000001	49.8243100000000040	50.4237479999999960	47.6478600000000000	50.6340630000000000	50.0648900000000000	48.0007600000000000	49.7265100000000050	0.2000000000000000
0.9000000000000000	44.2177700000000000	44.7545700000000000	42.2919799999999950	44.9246990000000000	44.4355100000000000	42.6036099999999900	44.1258700000000000	0.2000000000000000
1.1000000000000000	37.9939519999999900	38.4848699999999940	36.3091199999999900	38.6331600000000040	38.1930980000000000	36.5912400000000000	37.9023519999999900	0.2000000000000000
1.3000000000000000	31.5030800000000040	31.9087800000000000	30.1150900000000000	32.0515599999999950	31.6557130000000000	30.3408299999999970	31.4365710000000000	0.2000000000000000
1.5000000000000000	25.1810350000000000	25.6323500000000020	24.0334500000000000	25.7215800000000000	25.3105530000000000	24.2162900000000000	25.1181680000000000	0.2000000000000000
1.7000000000000002	19.1870420000000000	19.5306000000000000	18.3150139999999980	19.6035600000000000	19.2865219999999980	18.4571540000000000	19.1375170000000000	0.2000000000000000
1.9000000000000001	13.8328740000000000	14.0870100000000000	13.1915919999999980	14.1406200000000000	13.9079790000000010	13.2993650000000000	13.7941370000000010	0.2000000000000000
2.1000000000000000	9.3157250000000000	9.5267900000000000	8.8815180000000000	9.5610439999999990	9.3702850000000000	8.9609180000000000	9.2872090000000000	0.2000000000000000
2.3000000000000003	5.7598860000000010	5.9218600000000010	5.4770640000000000	5.9362970000000010	5.7920120000000000	5.5263720000000000	5.7395280000000010	0.2000000000000000
2.5000000000000000	3.1759429999999993	3.3228980000000000	2.9958580000000006	3.3148429999999998	3.2040020000000000	3.0285410000000000	3.1581289999999997	0.2000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Mtt-lo-HT4-binExp1-CT14.dat <==
360.0000000000000000	58.7293000000000000	74.6195000000000000	46.9870000000000100	73.3258000000000000	59.7656000000000000	48.1372000000000000	57.3260000000000100	40.0000000000000000
425.0000000000000000	203.3580000000000300	261.4490000000000000	160.9880000000000000	253.0910000000000000	210.0750000000000000	167.1110000000000000	195.9080000000000000	90.0000000000000000
545.0000000000000000	178.9790000000000400	233.9630000000000000	139.6190000000000000	221.7940000000000000	188.8000000000000000	147.5890000000000000	169.3140000000000000	150.0000000000000000
720.0000000000000000	77.7980000000000000	103.6880000000000000	59.6609000000000000	96.0104000000000000	84.0174000000000000	64.3706000000000000	72.1046000000000000	200.0000000000000000
960.0000000000000000	28.1259999999999980	38.2874000000000000	21.1697000000000000	34.5855000000000000	31.1347999999999950	23.3406000000000000	25.5087000000000000	280.0000000000000000
1350.0000000000000000	8.9078800000000000	12.4525000000000000	6.5496300000000000	10.9150000000000000	10.1614000000000000	7.4140400000000000	7.8685400000000000	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Mtt-lo-HT4-binExp2-CT14.dat <==
337.5000000000000000	47.1881000000000000	59.9134000000000000	37.7774000000000100	58.9270000000000000	47.9781000000000050	38.6718000000000000	46.0967000000000000	75.0000000000000000
412.5000000000000000	175.4910000000000400	225.1650000000000200	139.1770000000000000	218.5300000000000000	180.8200000000000000	144.1460000000000200	169.4420000000000000	75.0000000000000000
490.0000000000000000	132.6410000000000000	172.3070000000000000	104.0430000000000000	164.6210000000000400	138.8340000000000000	109.2430000000000100	126.3270000000000000	80.0000000000000000
577.5000000000000000	89.1606000000000000	117.1600000000000000	69.2330000000000000	110.3530000000000000	94.6593000000000000	73.5969000000000000	83.8731000000000000	95.0000000000000000
682.5000000000000000	54.1585000000000000	72.0058000000000000	41.6212000000000000	66.8665000000000000	58.3199999999999900	44.7949000000000000	50.3205000000000000	115.0000000000000000
795.0000000000000000	25.6601999999999960	34.5078999999999900	19.5222000000000000	31.6148999999999950	28.0072000000000000	21.2601000000000000	23.5617999999999980	110.0000000000000000
975.0000000000000000	22.6916000000000000	30.9482000000000030	17.0507000000000000	27.8948000000000000	25.1739000000000000	18.8354000000000000	20.5405000000000000	250.0000000000000000
1550.0000000000000000	10.0459000000000000	14.0981000000000000	7.3619900000000000	12.3047000000000000	11.5087000000000000	8.3639300000000000	8.8416200000000000	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Mtt-nlo-HT4-binExp1-CT14.dat <==
360.0000000000000000	88.2584000000000100	99.3900000000000100	78.0297000000000000	97.2706999999999900	90.1009000000000100	79.2124000000000200	87.1291000000000000	40.0000000000000000
425.0000000000000000	284.4768000000000000	313.0643000000000000	254.2265000000000200	307.5044000000000000	290.7184999999999500	258.7235000000000000	280.9384000000000000	90.0000000000000000
545.0000000000000000	243.6783999999999800	266.1028000000000000	217.3490000000000200	261.9811000000000000	249.9675999999999800	222.6515999999999700	239.8045000000000200	150.0000000000000000
720.0000000000000000	104.2081759999999800	113.8543300000000200	92.1954837000000000	112.1608800000000200	107.4730100000000000	95.2658960000000000	101.9453720000000000	200.0000000000000000
960.0000000000000000	36.6263900000000000	40.0909900000000050	32.0956500000000000	39.4746000000000000	38.0051000000000000	33.4846299999999960	35.5737700000000000	280.0000000000000000
1350.0000000000000000	10.9629200000000020	12.0164100000000000	9.5041400000000000	11.8279600000000010	11.4509500000000000	10.0256800000000000	10.5573900000000020	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Mtt-nlo-HT4-binExp2-CT14.dat <==
337.5000000000000000	71.5006000000000200	80.6997000000000000	63.1294000000000040	78.9630000000000100	72.9905000000000000	64.0831000000000000	70.5765000000000200	75.0000000000000000
412.5000000000000000	247.0081000000000700	272.3819000000000300	220.6222000000000000	267.4178000000000600	252.3453000000000700	224.3801000000000300	243.9863000000000300	75.0000000000000000
490.0000000000000000	181.6564000000000000	198.6677000000000000	162.3263000000000000	195.4868000000000400	186.0387000000000000	165.8361000000000200	179.0683000000000000	80.0000000000000000
577.5000000000000000	120.8494199999999800	131.8388000000000000	107.6081399999999900	129.8420000000000000	124.1433000000000000	110.4888500000000100	118.7504200000000000	95.0000000000000000
682.5000000000000000	72.7358100000000000	79.4588400000000000	64.4201130000000000	78.2807000000000000	74.9601300000000000	66.4914710000000000	71.2154390000000000	115.0000000000000000
795.0000000000000000	34.0458189999999950	37.2075700000000000	30.0020389999999960	36.6491099999999900	35.2063810000000000	31.1308730000000000	33.2044600000000050	110.0000000000000000
975.0000000000000000	29.4535300000000000	32.2482200000000000	25.7875100000000000	31.7517100000000000	30.5777100000000000	26.9257200000000000	28.5893700000000000	250.0000000000000000
1550.0000000000000000	12.2479300000000000	13.4275100000000000	10.6039800000000000	13.2165500000000000	12.8028900000000000	11.2009400000000010	11.7822200000000000	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Mtt-nnlo-HT4-binExp1-CT14.dat <==
360.0000000000000000	97.2523000000000000	100.0224000000000200	92.0371000000000000	100.2345000000000000	97.7841000000000000	92.5311000000000000	97.0481000000000000	40.0000000000000000
425.0000000000000000	300.9401999999999500	302.5203000000000000	289.4294000000000000	303.9869000000000000	302.0753000000000000	290.8669000000000400	300.7170000000000000	90.0000000000000000
545.0000000000000000	261.6470500000000000	264.7790000000000000	250.5620300000000200	265.9331000000000000	262.8279100000000000	252.4053100000000100	261.1478490000000600	150.0000000000000000
720.0000000000000000	114.1522000000000000	116.6867000000000000	108.4893400000000000	116.8632000000000000	114.9871000000000100	109.7448699999999800	113.6125000000000000	200.0000000000000000
960.0000000000000000	40.9070199999999960	42.2316000000000000	38.5295500000000000	42.1867499999999960	41.3257400000000000	39.1523400000000000	40.5885700000000040	280.0000000000000000
1350.0000000000000000	12.4194700000000000	12.9394100000000000	11.6026000000000000	12.8935700000000000	12.5836899999999990	11.8509800000000000	12.2824100000000000	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Mtt-nnlo-HT4-binExp2-CT14.dat <==
337.5000000000000000	79.4082000000000000	81.9507000000000300	74.9593000000000100	82.1246000000000000	79.8473000000000000	75.3653000000000000	79.2387000000000000	75.0000000000000000
412.5000000000000000	261.2892999999999700	262.5757999999999600	251.2539000000000400	263.8511000000000000	262.2686000000000000	252.4486999999999700	261.1166000000000600	75.0000000000000000
490.0000000000000000	193.6771100000000300	195.4953400000000000	185.8584200000000000	196.4602700000000400	194.4196500000000500	187.0005300000000300	193.4477100000000000	80.0000000000000000
577.5000000000000000	130.4716700000000000	132.4411999999999800	124.7067659999999900	132.8605000000000000	131.1939599999999800	125.7855719999999900	130.0951400000000000	95.0000000000000000
682.5000000000000000	79.4480800000000000	81.1487000000000000	75.6004500000000100	81.3126000000000000	79.9890200000000100	76.4304399999999900	79.1105200000000100	115.0000000000000000
795.0000000000000000	37.6832599999999900	38.6048000000000000	35.6851500000000000	38.6200399999999960	38.0134000000000000	36.1727200000000000	37.4506300000000000	110.0000000000000000
975.0000000000000000	32.9220300000000000	34.0244000000000000	30.9833500000000000	33.9800500000000000	33.2656200000000000	31.4951500000000000	32.6582100000000000	250.0000000000000000
1550.0000000000000000	13.8968100000000000	14.4848799999999990	12.9704200000000000	14.4247699999999990	14.0899600000000000	13.2594300000000000	13.7341500000000000	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-PTavt-lo-MT2-binExp1-CT14.dat <==
32.5000000000000000	132.7530000000000000	171.5810000000000000	104.6340000000000100	165.7700000000000000	137.4060000000000000	108.7980000000000000	127.6720000000000000	65.0000000000000000
95.0000000000000000	203.7370000000000000	264.6260000000000000	159.8800000000000000	253.4880000000000000	212.6900000000000000	167.4600000000000000	194.5150000000000000	60.0000000000000000
162.5000000000000000	144.2710000000000000	188.8440000000000200	112.4480000000000000	178.4480000000000000	152.6780000000000000	119.1460000000000000	136.1620000000000300	75.0000000000000000
245.0000000000000000	55.2517000000000100	73.0014000000000000	42.7141000000000000	67.8431000000000000	59.4532000000000000	45.9005000000000000	51.4164000000000100	90.0000000000000000
345.0000000000000000	16.0738000000000000	21.4393000000000000	12.3234000000000000	19.5886999999999960	17.5924999999999980	13.4355000000000000	14.7434000000000000	110.0000000000000000
475.0000000000000000	4.2815200000000000	5.7635100000000000	3.2561200000000000	5.1793900000000010	4.7644300000000000	3.6006000000000000	3.8719200000000003	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-PTavt-lo-MT2-binExp2-CT14.dat <==
22.5000000000000000	68.9216000000000000	89.0074000000000200	54.3630000000000000	86.1141000000000000	71.2373000000000000	56.4584000000000000	66.3636000000000000	45.0000000000000000
67.5000000000000000	153.0730000000000000	198.2670000000000000	120.4190000000000000	190.8470000000000000	159.0250000000000000	125.6080000000000000	146.7500000000000000	45.0000000000000000
112.5000000000000000	141.9100000000000000	184.6960000000000000	111.1640000000000000	176.2960000000000000	148.6720000000000000	116.7860000000000000	135.0800000000000000	45.0000000000000000
157.5000000000000000	90.9614000000000000	119.0470000000000100	70.9061000000000000	112.5230000000000000	96.2362000000000100	75.1129000000000100	85.8673000000000000	45.0000000000000000
202.5000000000000000	49.2311000000000000	64.7874000000000000	38.1924000000000000	60.6401000000000040	52.5983000000000100	40.7944000000000000	46.0910000000000000	45.0000000000000000
247.5000000000000000	25.1572000000000030	33.2769000000000000	19.4293000000000000	30.8628000000000000	27.1251000000000000	20.9147000000000000	23.3705000000000030	45.0000000000000000
292.5000000000000000	12.8301000000000000	17.0495000000000000	9.8687500000000000	15.6823000000000000	13.9487000000000000	10.6983000000000000	11.8353000000000000	45.0000000000000000
357.5000000000000000	10.0008000000000000	13.3600000000000000	7.6568300000000000	12.1724000000000000	10.9766000000000000	8.3679400000000000	9.1509900000000000	85.0000000000000000
600.0000000000000000	5.2536400000000000	7.0849000000000010	3.9891700000000000	6.3463600000000000	5.8651900000000000	4.4233200000000000	4.7380900000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-PTavt-nlo-MT2-binExp1-CT14.dat <==
32.5000000000000000	189.6605000000000000	210.6587000000000700	168.2524500000000000	206.9735500000000000	193.8339500000000200	171.3444000000000000	187.1866000000000300	65.0000000000000000
95.0000000000000000	280.4339500000000000	307.5769500000000000	250.2252500000000200	302.6633000000000500	286.9443000000000000	255.3585500000000000	276.6016000000000000	60.0000000000000000
162.5000000000000000	196.8054850000000000	215.5328999999999800	175.1577550000000400	211.9172000000000400	202.1864500000000400	179.7290450000000000	193.3401300000000400	75.0000000000000000
245.0000000000000000	75.9281949999999900	83.7923700000000000	66.9950350000000000	82.0770250000000200	78.5082550000000200	69.2904650000000000	74.0811250000000000	90.0000000000000000
345.0000000000000000	22.1227549999999980	24.6609350000000020	19.3289599999999950	24.0253999999999980	23.0398249999999970	20.1613449999999970	21.4161450000000000	110.0000000000000000
475.0000000000000000	5.7854890000000000	6.4950900000000000	5.0170590000000000	6.2932500000000005	6.0663070000000020	5.2747460000000000	5.5589315000000000	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-PTavt-nlo-MT2-binExp2-CT14.dat <==
22.5000000000000000	99.7344500000000000	111.2257500000000000	88.2756000000000000	109.2232000000000000	101.9290500000000200	89.8883000000000000	98.4131000000000000	45.0000000000000000
67.5000000000000000	213.6275999999999700	235.4307999999999800	190.2844000000000000	231.5443499999999500	218.3909000000000400	193.9060000000000000	210.8604500000000100	45.0000000000000000
112.5000000000000000	194.0775000000000400	212.4074000000000000	173.2384500000000000	209.0571500000000400	198.7397000000000000	177.0034500000000200	191.2872000000000000	45.0000000000000000
157.5000000000000000	124.0614300000000000	135.8574500000000000	110.4301150000000000	133.5831600000000200	127.4435700000000000	113.2996900000000300	121.8883650000000000	45.0000000000000000
202.5000000000000000	67.4021230000000000	74.0690170000000000	59.7213618000000100	72.6941880000000000	69.4897306000000000	61.5515685000000100	65.9690194000000100	45.0000000000000000
247.5000000000000000	34.6111049999999950	38.2390599999999950	30.5032550000000000	37.4360549999999960	35.8165099999999940	31.5799750000000050	33.7390550000000000	45.0000000000000000
292.5000000000000000	17.6893849999999980	19.6410300000000000	15.5137335000000000	19.1777749999999970	18.3706400000000000	16.1282615000000000	17.1774900000000000	45.0000000000000000
357.5000000000000000	13.7483750000000030	15.3514200000000000	11.9934890000000000	14.9414199999999990	14.3354250000000000	12.5274200000000000	13.2917649999999980	85.0000000000000000
600.0000000000000000	7.0351535000000000	7.9019549999999990	6.0958900000000010	7.6497800000000000	7.3846800000000000	6.4174510000000000	6.7513170000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-PTavt-nnlo-MT2-binExp1-CT14.dat <==
32.5000000000000000	204.6565500000000400	207.8859000000000000	195.1826500000000200	208.8090500000000000	205.5117000000000200	196.2283500000000000	204.4656500000000400	65.0000000000000000
95.0000000000000000	300.0479000000000000	303.1676150000000000	287.5804000000000000	304.3900750000000000	301.3469500000000000	289.3328500000000000	299.6212000000000000	60.0000000000000000
162.5000000000000000	210.6404250000000000	212.7228000000000000	201.7917900000000000	213.5443000000000200	211.7770800000000000	203.4967150000000000	210.0790100000000400	75.0000000000000000
245.0000000000000000	81.8589550000000000	82.6018500000000100	78.1702400000000000	83.0364500000000000	82.3609050000000000	79.0644150000000000	81.5354750000000000	90.0000000000000000
345.0000000000000000	23.9193650000000000	24.1003100000000000	22.7739800000000000	24.2596600000000000	24.0875350000000000	23.1064999999999970	23.7897450000000000	110.0000000000000000
475.0000000000000000	6.2078550000000000	6.2007700000000010	5.9181705000000004	6.2638000000000000	6.2478050000000000	6.0186100000000010	6.1708450000000020	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-PTavt-nnlo-MT2-binExp2-CT14.dat <==
22.5000000000000000	108.6924500000000100	110.9993000000000000	103.2535500000000200	111.4327500000000000	109.1799500000000200	103.8177500000000200	108.5679000000000100	45.0000000000000000
67.5000000000000000	229.2822500000000000	231.9688200000000200	219.4645000000000200	232.8676250000000300	230.3240500000000000	220.7491999999999700	228.9597000000000000	45.0000000000000000
112.5000000000000000	206.6505100000000500	208.4706900000000000	198.3057950000000000	209.3693449999999800	207.5146400000000400	199.5606849999999800	206.3568400000000000	45.0000000000000000
157.5000000000000000	132.5643700000000000	133.7193000000000000	127.0518400000000000	134.3258300000000000	133.2165700000000000	128.0852355000000000	132.2614850000000000	45.0000000000000000
202.5000000000000000	72.5409650000000000	73.3478000000000000	69.3387350000000100	73.6717950000000000	72.9672600000000100	70.0371900000000000	72.2993350000000000	45.0000000000000000
247.5000000000000000	37.3862450000000000	37.6955899999999960	35.6926700000000000	37.8782850000000050	37.6372350000000040	36.1254450000000000	37.2175249999999950	45.0000000000000000
292.5000000000000000	19.1479900000000000	19.3199600000000000	18.2457700000000000	19.4312449999999970	19.2811299999999970	18.4930700000000000	19.0520399999999980	45.0000000000000000
357.5000000000000000	14.8618800000000000	14.9618700000000000	14.1469300000000010	15.0651100000000000	14.9677350000000000	14.3605349999999990	14.7779299999999980	85.0000000000000000
600.0000000000000000	7.5248150000000000	7.5011850000000000	7.1782300000000010	7.5842650000000000	7.5705700000000000	7.3018750000000000	7.4804100000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Yavt-lo-HT4-binExp1-CT14.dat <==
-2.0500000000000003	54.5346500000000000	72.6154500000000000	41.8797000000000000	67.7068000000000000	58.4951499999999950	44.9030999999999950	50.8666999999999940	0.9000000000000000
-1.3000000000000000	66.4764500000000000	86.4512000000000100	52.0820500000000000	82.4694500000000200	69.6946500000000000	54.7703500000000000	63.2188000000000000	0.6000000000000000
-0.7500000000000000	69.7428999999999900	89.9277999999999900	55.0522500000000000	86.4978500000000000	72.5170500000000000	57.4746500000000000	66.8087500000000000	0.5000000000000000
-0.2500000000000000	76.7269499999999900	98.6176500000000000	60.7385500000000040	95.1497000000000000	79.5326000000000000	63.2356500000000000	73.7029000000000000	0.5000000000000000
0.2500000000000000	76.7269499999999900	98.6176500000000000	60.7385500000000040	95.1497000000000000	79.5326000000000000	63.2356500000000000	73.7029000000000000	0.5000000000000000
0.7500000000000000	69.7428999999999900	89.9277999999999900	55.0522500000000000	86.4978500000000000	72.5170500000000000	57.4746500000000000	66.8087500000000000	0.5000000000000000
1.3000000000000000	66.4764500000000000	86.4512000000000100	52.0820500000000000	82.4694500000000200	69.6946500000000000	54.7703500000000000	63.2188000000000000	0.6000000000000000
2.0500000000000003	54.5346500000000000	72.6154500000000000	41.8797000000000000	67.7068000000000000	58.4951499999999950	44.9030999999999950	50.8666999999999940	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Yavt-lo-HT4-binExp2-CT14.dat <==
-2.0500000000000003	54.5346500000000000	72.6154500000000000	41.8797000000000000	67.7068000000000000	58.4951499999999950	44.9030999999999950	50.8666999999999940	0.9000000000000000
-1.4500000000000002	30.4707000000000000	39.7686999999999950	23.7983000000000000	37.8057000000000000	32.0567999999999960	25.1026000000000020	28.8899500000000000	0.3000000000000000
-1.1500000000000001	36.0057500000000060	46.6825000000000000	28.2837500000000050	44.6637000000000060	37.6378500000000000	29.6677500000000000	34.3289000000000040	0.3000000000000000
-0.8500000000000001	40.6497500000000100	52.4681999999999960	32.0579000000000040	50.4170500000000000	42.3085500000000000	33.4982500000000000	38.9051000000000040	0.3000000000000000
-0.5500000000000000	44.0926499999999900	56.7526499999999960	34.8603000000000000	54.6821500000000000	45.7675000000000000	36.3382500000000000	42.3026999999999940	0.3000000000000000
-0.3000000000000000	30.6387500000000000	39.3827500000000000	24.2528500000000020	37.9954500000000050	31.7611000000000000	25.2513000000000000	29.4295500000000060	0.2000000000000000
-0.1000000000000000	31.0887000000000030	39.9418000000000000	24.6196500000000040	38.5527500000000000	32.2125000000000060	25.6225000000000020	29.8742500000000000	0.2000000000000000
0.1000000000000000	31.0887000000000030	39.9418000000000000	24.6196500000000040	38.5527500000000000	32.2125000000000060	25.6225000000000020	29.8742500000000000	0.2000000000000000
0.3000000000000000	30.6387500000000000	39.3827500000000000	24.2528500000000020	37.9954500000000050	31.7611000000000000	25.2513000000000000	29.4295500000000060	0.2000000000000000
0.5500000000000000	44.0926499999999900	56.7526499999999960	34.8603000000000000	54.6821500000000000	45.7675000000000000	36.3382500000000000	42.3026999999999940	0.3000000000000000
0.8500000000000001	40.6497500000000100	52.4681999999999960	32.0579000000000040	50.4170500000000000	42.3085500000000000	33.4982500000000000	38.9051000000000040	0.3000000000000000
1.1500000000000001	36.0057500000000060	46.6825000000000000	28.2837500000000050	44.6637000000000060	37.6378500000000000	29.6677500000000000	34.3289000000000040	0.3000000000000000
1.4500000000000002	30.4707000000000000	39.7686999999999950	23.7983000000000000	37.8057000000000000	32.0567999999999960	25.1026000000000020	28.8899500000000000	0.3000000000000000
2.0500000000000003	54.5346500000000000	72.6154500000000000	41.8797000000000000	67.7068000000000000	58.4951499999999950	44.9030999999999950	50.8666999999999940	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Yavt-nlo-HT4-binExp1-CT14.dat <==
-2.0500000000000003	67.1760699999999800	73.7964500000000000	59.5798149999999960	72.5062750000000000	69.0751800000000000	61.1909999999999900	65.9431750000000000	0.9000000000000000
-1.3000000000000000	90.8187950000000000	99.8266500000000000	80.8249550000000200	98.1256500000000100	93.1143500000000000	82.6931000000000200	89.3836599999999900	0.6000000000000000
-0.7500000000000000	100.8075499999999900	110.8343000000000000	89.8018950000000000	108.9844000000000000	103.2463000000000000	91.7632150000000000	99.3006600000000000	0.5000000000000000
-0.2500000000000000	113.7350000000000000	125.0370500000000000	101.3618700000000100	122.9807500000000000	116.4286000000000000	103.5208050000000000	112.0800000000000000	0.5000000000000000
0.2500000000000000	113.7350000000000000	125.0370500000000000	101.3618700000000100	122.9807500000000000	116.4286000000000000	103.5208050000000000	112.0800000000000000	0.5000000000000000
0.7500000000000000	100.8075499999999900	110.8343000000000000	89.8018950000000000	108.9844000000000000	103.2463000000000000	91.7632150000000000	99.3006600000000000	0.5000000000000000
1.3000000000000000	90.8187950000000000	99.8266500000000000	80.8249550000000200	98.1256500000000100	93.1143500000000000	82.6931000000000200	89.3836599999999900	0.6000000000000000
2.0500000000000003	67.1760699999999800	73.7964500000000000	59.5798149999999960	72.5062750000000000	69.0751800000000000	61.1909999999999900	65.9431750000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Yavt-nlo-HT4-binExp2-CT14.dat <==
-2.0500000000000003	67.1764350000000000	73.7968500000000000	59.5801200000000000	72.5067700000000000	69.0754750000000100	61.1912749999999900	65.9435750000000000	0.9000000000000000
-1.4500000000000002	40.7513350000000000	44.7976300000000000	36.2482800000000000	44.0279500000000000	41.8005500000000000	37.1063650000000000	40.0923500000000000	0.3000000000000000
-1.1500000000000001	50.0693850000000040	55.0320100000000140	44.5783200000000000	54.1008800000000040	51.3159650000000060	45.5884750000000000	49.2935300000000040	0.3000000000000000
-0.8500000000000001	58.2962600000000040	64.1063900000000000	51.9216400000000040	63.0309050000000100	59.7155200000000000	53.0641450000000000	57.4177600000000000	0.3000000000000000
-0.5500000000000000	64.6020000000000000	71.0093000000000000	57.5665750000000000	69.8355000000000000	66.1463700000000000	58.8067150000000000	63.6505650000000100	0.3000000000000000
-0.3000000000000000	45.3901550000000000	49.9010200000000000	40.4517300000000050	49.0786100000000100	46.4670200000000050	41.3149450000000100	44.7275450000000060	0.2000000000000000
-0.1000000000000000	46.2497700000000000	50.8469500000000000	41.2206500000000000	50.0133800000000100	47.3406399999999900	42.0943750000000000	45.5801100000000050	0.2000000000000000
0.1000000000000000	46.2497700000000000	50.8469500000000000	41.2206500000000000	50.0133800000000100	47.3406399999999900	42.0943750000000000	45.5801100000000050	0.2000000000000000
0.3000000000000000	45.3901550000000000	49.9010200000000000	40.4517300000000050	49.0786100000000100	46.4670200000000050	41.3149450000000100	44.7275450000000060	0.2000000000000000
0.5500000000000000	64.6020000000000000	71.0093000000000000	57.5665750000000000	69.8355000000000000	66.1463700000000000	58.8067150000000000	63.6505650000000100	0.3000000000000000
0.8500000000000001	58.2962600000000040	64.1063900000000000	51.9216400000000040	63.0309050000000100	59.7155200000000000	53.0641450000000000	57.4177600000000000	0.3000000000000000
1.1500000000000001	50.0693850000000040	55.0320100000000140	44.5783200000000000	54.1008800000000040	51.3159650000000060	45.5884750000000000	49.2935300000000040	0.3000000000000000
1.4500000000000002	40.7513350000000000	44.7976300000000000	36.2482800000000000	44.0279500000000000	41.8005500000000000	37.1063650000000000	40.0923500000000000	0.3000000000000000
2.0500000000000003	67.1764350000000000	73.7968500000000000	59.5801200000000000	72.5067700000000000	69.0754750000000100	61.1912749999999900	65.9435750000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Yavt-nnlo-HT4-binExp1-CT14.dat <==
-2.0500000000000003	72.9610599999999900	74.4297499999999800	69.4359310000000000	74.6671899999999900	73.4016750000000000	70.0648625000000000	72.7284850000000000	0.9000000000000000
-1.3000000000000000	97.7170850000000100	99.1243850000000200	93.4003400000000000	99.4795000000000000	98.2089600000000000	94.0856600000000000	97.4980750000000000	0.6000000000000000
-0.7500000000000000	108.0157349999999900	109.1166825000000000	103.4954350000000000	109.5449300000000000	108.5137250000000100	104.1886350000000000	107.8198999999999900	0.5000000000000000
-0.2500000000000000	121.9253900000000000	123.2340349999999900	116.8256050000000000	123.6970950000000000	122.4849200000000000	117.5847400000000000	121.7156950000000100	0.5000000000000000
0.2500000000000000	121.9253900000000000	123.2340349999999900	116.8256050000000000	123.6970950000000000	122.4849200000000000	117.5847400000000000	121.7156950000000100	0.5000000000000000
0.7500000000000000	108.0157349999999900	109.1166825000000000	103.4954350000000000	109.5449300000000000	108.5137250000000100	104.1886350000000000	107.8198999999999900	0.5000000000000000
1.3000000000000000	97.7170850000000100	99.1243850000000200	93.4003400000000000	99.4795000000000000	98.2089600000000000	94.0856600000000000	97.4980750000000000	0.6000000000000000
2.0500000000000003	72.9610599999999900	74.4297499999999800	69.4359310000000000	74.6671899999999900	73.4016750000000000	70.0648625000000000	72.7284850000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Yavt-nnlo-HT4-binExp2-CT14.dat <==
-2.0500000000000003	72.9611599999999900	74.4333650000000000	69.4344580000000000	74.6642900000000000	73.4069650000000000	70.0660559999999900	72.7254550000000100	0.9000000000000000
-1.4500000000000002	43.9670600000000040	44.6699400000000040	41.9745900000000060	44.8247900000000100	44.1961300000000100	42.2933350000000000	43.8602610000000100	0.3000000000000000
-1.1500000000000001	53.7433250000000100	54.4479800000000150	51.4202450000000000	54.6729715000000000	53.9877700000000000	51.7753350000000000	53.6455100000000000	0.3000000000000000
-0.8500000000000001	62.4494900000000000	63.1314055000000000	59.8156450000000000	63.3666830000000100	62.7492550000000000	60.2274500000000050	62.3254900000000000	0.3000000000000000
-0.5500000000000000	69.2698300000000100	69.9827565000000000	66.3807000000000000	70.2461465000000000	69.5897600000000100	66.8186450000000000	69.1460850000000000	0.3000000000000000
-0.3000000000000000	48.6916750000000040	49.1729914999999950	46.6672750000000040	49.3607775000000050	48.9183600000000100	46.9760600000000040	48.6046500000000000	0.2000000000000000
-0.1000000000000000	49.5215950000000050	50.0465055000000100	47.4525650000000100	50.2353960000000100	49.7435550000000000	47.7543900000000000	49.4413800000000100	0.2000000000000000
0.1000000000000000	49.5215950000000050	50.0465055000000100	47.4525650000000100	50.2353960000000100	49.7435550000000000	47.7543900000000000	49.4413800000000100	0.2000000000000000
0.3000000000000000	48.6916750000000040	49.1729914999999950	46.6672750000000040	49.3607775000000050	48.9183600000000100	46.9760600000000040	48.6046500000000000	0.2000000000000000
0.5500000000000000	69.2698300000000100	69.9827565000000000	66.3807000000000000	70.2461465000000000	69.5897600000000100	66.8186450000000000	69.1460850000000000	0.3000000000000000
0.8500000000000001	62.4494900000000000	63.1314055000000000	59.8156450000000000	63.3666830000000100	62.7492550000000000	60.2274500000000050	62.3254900000000000	0.3000000000000000
1.1500000000000001	53.7433250000000100	54.4479800000000150	51.4202450000000000	54.6729715000000000	53.9877700000000000	51.7753350000000000	53.6455100000000000	0.3000000000000000
1.4500000000000002	43.9670600000000040	44.6699400000000040	41.9745900000000060	44.8247900000000100	44.1961300000000100	42.2933350000000000	43.8602610000000100	0.3000000000000000
2.0500000000000003	72.9611599999999900	74.4333650000000000	69.4344580000000000	74.6642900000000000	73.4069650000000000	70.0660559999999900	72.7254550000000100	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Ytt-lo-HT4-binExp1-CT14.dat <==
-2.0000000000000000	52.5298000000000000	70.7757000000000000	39.9776000000000000	65.2489000000000000	56.9846000000000000	43.2356000000000000	48.5745000000000000	1.0000000000000000
-1.2500000000000000	60.1305000000000000	78.6912000000000000	46.8534000000000000	74.6068000000000000	63.4306000000000000	49.5364000000000000	56.8786000000000000	0.5000000000000000
-0.7500000000000000	77.0856000000000000	99.4627000000000000	60.7947000000000000	95.6022000000000000	80.2086000000000000	63.5269000000000000	73.7766000000000000	0.5000000000000000
-0.2500000000000000	85.8662000000000000	110.1020000000000000	68.0943000000000000	106.4740000000000000	88.8028000000000000	70.7731000000000000	82.6230000000000000	0.5000000000000000
0.2500000000000000	85.8662000000000000	110.1020000000000000	68.0943000000000000	106.4740000000000000	88.8028000000000000	70.7731000000000000	82.6230000000000000	0.5000000000000000
0.7500000000000000	77.0856000000000000	99.4627000000000000	60.7947000000000000	95.6022000000000000	80.2086000000000000	63.5269000000000000	73.7766000000000000	0.5000000000000000
1.2500000000000000	60.1305000000000000	78.6912000000000000	46.8534000000000000	74.6068000000000000	63.4306000000000000	49.5364000000000000	56.8786000000000000	0.5000000000000000
2.0000000000000000	52.5298000000000000	70.7757000000000000	39.9776000000000000	65.2489000000000000	56.9846000000000000	43.2356000000000000	48.5745000000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Ytt-lo-HT4-binExp2-CT14.dat <==
-1.8000000000000000	70.1233000000000000	93.6803000000000000	53.7302000000000000	87.0713000000000000	75.4537000000000000	57.7329000000000000	65.2660000000000000	1.0000000000000000
-1.1000000000000000	52.8861000000000000	68.8559000000000000	41.3873000000000100	65.6075000000000000	55.5119000000000000	43.5743000000000000	50.2362000000000000	0.4000000000000000
-0.7500000000000000	46.3839000000000000	59.8411000000000040	36.5850000000000000	57.5255000000000100	48.2572000000000050	38.2255000000000000	44.3971000000000000	0.3000000000000000
-0.5000000000000000	33.1443000000000000	42.5862000000000000	26.2363000000000000	41.1011000000000000	34.3461000000000000	27.3171000000000000	31.8356000000000000	0.2000000000000000
-0.3000000000000000	34.2664000000000000	43.9434000000000000	27.1713000000000000	42.4904000000000000	35.4424000000000000	28.2432000000000000	32.9687000000000050	0.2000000000000000
-0.1000000000000000	34.8495000000000000	44.6500000000000060	27.6566000000000050	43.2124000000000000	36.0132000000000000	28.7244000000000000	33.5568000000000000	0.2000000000000000
0.1000000000000000	34.8495000000000000	44.6500000000000060	27.6566000000000050	43.2124000000000000	36.0132000000000000	28.7244000000000000	33.5568000000000000	0.2000000000000000
0.3000000000000000	34.2664000000000000	43.9434000000000000	27.1713000000000000	42.4904000000000000	35.4424000000000000	28.2432000000000000	32.9687000000000050	0.2000000000000000
0.5000000000000000	33.1443000000000000	42.5862000000000000	26.2363000000000000	41.1011000000000000	34.3461000000000000	27.3171000000000000	31.8356000000000000	0.2000000000000000
0.7500000000000000	46.3839000000000000	59.8411000000000040	36.5850000000000000	57.5255000000000100	48.2572000000000050	38.2255000000000000	44.3971000000000000	0.3000000000000000
1.1000000000000000	52.8861000000000000	68.8559000000000000	41.3873000000000100	65.6075000000000000	55.5119000000000000	43.5743000000000000	50.2362000000000000	0.4000000000000000
1.8000000000000000	70.1233000000000000	93.6803000000000000	53.7302000000000000	87.0713000000000000	75.4537000000000000	57.7329000000000000	65.2660000000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Ytt-nlo-HT4-binExp1-CT14.dat <==
-2.0000000000000000	59.4475599999999960	64.9623000000000000	52.9130900000000000	63.8070999999999900	61.1429900000000000	54.3361200000000000	58.3617899999999900	1.0000000000000000
-1.2500000000000000	78.6955700000000000	86.5611000000000000	70.0026900000000000	85.0398999999999900	80.7282100000000000	71.6477100000000000	77.4272700000000000	0.5000000000000000
-0.7500000000000000	111.7799000000000000	123.0790000000000100	99.4147000000000000	121.0026999999999900	114.5498000000000000	101.6648700000000100	110.0446400000000000	0.5000000000000000
-0.2500000000000000	131.9990000000000000	145.3895000000000000	117.3601800000000000	143.0035000000000000	135.2189000000000000	119.9965499999999800	129.9684000000000000	0.5000000000000000
0.2500000000000000	131.9990000000000000	145.3895000000000000	117.3601800000000000	143.0035000000000000	135.2189000000000000	119.9965499999999800	129.9684000000000000	0.5000000000000000
0.7500000000000000	111.7799000000000000	123.0790000000000100	99.4147000000000000	121.0026999999999900	114.5498000000000000	101.6648700000000100	110.0446400000000000	0.5000000000000000
1.2500000000000000	78.6955700000000000	86.5611000000000000	70.0026900000000000	85.0398999999999900	80.7282100000000000	71.6477100000000000	77.4272700000000000	0.5000000000000000
2.0000000000000000	59.4475599999999960	64.9623000000000000	52.9130900000000000	63.8070999999999900	61.1429900000000000	54.3361200000000000	58.3617899999999900	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Ytt-nlo-HT4-binExp2-CT14.dat <==
-1.8000000000000000	82.5367000000000000	90.4361000000000000	73.4373699999999900	88.8138999999999900	84.8257000000000000	75.3302700000000000	81.0849700000000000	1.0000000000000000
-1.1000000000000000	71.5502100000000000	78.7126000000000100	63.6512900000000000	77.3494999999999900	73.3678600000000000	65.1221300000000000	70.4165800000000100	0.4000000000000000
-0.7500000000000000	67.2702800000000000	74.0825600000000000	59.8268500000000100	72.8325600000000000	68.9361100000000000	61.1799300000000000	66.2263300000000000	0.3000000000000000
-0.5000000000000000	49.9043399999999900	54.9803900000000000	44.3703099999999960	54.0677500000000000	51.1270900000000000	45.3678499999999900	49.1348799999999900	0.2000000000000000
-0.3000000000000000	52.6052600000000000	57.9335500000000100	46.7746900000000100	56.9828500000000060	53.8886000000000100	47.8251100000000000	51.7966900000000000	0.2000000000000000
-0.1000000000000000	54.0213400000000000	59.5033199999999950	48.0277400000000000	58.5294200000000000	55.3375500000000100	49.1066800000000040	53.1904800000000100	0.2000000000000000
0.1000000000000000	54.0213400000000000	59.5033199999999950	48.0277400000000000	58.5294200000000000	55.3375500000000100	49.1066800000000040	53.1904800000000100	0.2000000000000000
0.3000000000000000	52.6052600000000000	57.9335500000000100	46.7746900000000100	56.9828500000000060	53.8886000000000100	47.8251100000000000	51.7966900000000000	0.2000000000000000
0.5000000000000000	49.9043399999999900	54.9803900000000000	44.3703099999999960	54.0677500000000000	51.1270900000000000	45.3678499999999900	49.1348799999999900	0.2000000000000000
0.7500000000000000	67.2702800000000000	74.0825600000000000	59.8268500000000100	72.8325600000000000	68.9361100000000000	61.1799300000000000	66.2263300000000000	0.3000000000000000
1.1000000000000000	71.5502100000000000	78.7126000000000100	63.6512900000000000	77.3494999999999900	73.3678600000000000	65.1221300000000000	70.4165800000000100	0.4000000000000000
1.8000000000000000	82.5367000000000000	90.4361000000000000	73.4373699999999900	88.8138999999999900	84.8257000000000000	75.3302700000000000	81.0849700000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Ytt-nnlo-HT4-binExp1-CT14.dat <==
-2.0000000000000000	64.2124300000000000	65.4625500000000100	61.1983200000000000	65.7188599999999900	64.5737700000000000	61.7414100000000000	64.0162700000000000	1.0000000000000000
-1.2500000000000000	84.4706600000000100	85.6061100000000000	80.7403500000000000	85.9436700000000000	84.9050460000000000	81.3465000000000000	84.2796200000000100	0.5000000000000000
-0.7500000000000000	120.2297200000000000	121.7137400000000000	115.0188600000000000	122.1433600000000000	120.8343199999999900	115.8418600000000000	119.9765800000000000	0.5000000000000000
-0.2500000000000000	142.3479400000000000	144.2008900000000200	136.1181299999999800	144.6619890000000000	143.0609700000000000	137.0830100000000000	142.0402300000000000	0.5000000000000000
0.2500000000000000	142.3479400000000000	144.2008900000000200	136.1181299999999800	144.6619890000000000	143.0609700000000000	137.0830100000000000	142.0402300000000000	0.5000000000000000
0.7500000000000000	120.2297200000000000	121.7137400000000000	115.0188600000000000	122.1433600000000000	120.8343199999999900	115.8418600000000000	119.9765800000000000	0.5000000000000000
1.2500000000000000	84.4706600000000100	85.6061100000000000	80.7403500000000000	85.9436700000000000	84.9050460000000000	81.3465000000000000	84.2796200000000100	0.5000000000000000
2.0000000000000000	64.2124300000000000	65.4625500000000100	61.1983200000000000	65.7188599999999900	64.5737700000000000	61.7414100000000000	64.0162700000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/CT14/LHC13-Ytt-nnlo-HT4-binExp2-CT14.dat <==
-1.8000000000000000	88.9212000000000000	90.4371200000000100	84.8432000000000100	90.8070499999999900	89.4005700000000000	85.5506600000000000	88.6802500000000000	1.0000000000000000
-1.1000000000000000	76.7892900000000000	77.7512299999999900	73.4419400000000000	78.0495799999999900	77.1834600000000100	73.9857700000000200	76.6191800000000000	0.4000000000000000
-0.7500000000000000	72.3605900000000000	73.2962700000000000	69.2050700000000200	73.5535340000000100	72.7257499999999900	69.7011400000000000	72.2081499999999900	0.3000000000000000
-0.5000000000000000	53.9018799999999900	54.6488799999999900	51.5455299999999900	54.8287470000000000	54.1737300000000000	51.9142800000000050	53.7841300000000050	0.2000000000000000
-0.3000000000000000	56.5871000000000000	57.2494500000000100	54.1262200000000100	57.4445094400000040	56.8597599999999940	54.5019600000000000	56.4726900000000000	0.2000000000000000
-0.1000000000000000	58.2929100000000060	59.0448430000000000	55.7427500000000100	59.2214291999999960	58.5918300000000000	56.1415699999999940	58.1608800000000060	0.2000000000000000
0.1000000000000000	58.2929100000000060	59.0448430000000000	55.7427500000000100	59.2214291999999960	58.5918300000000000	56.1415699999999940	58.1608800000000060	0.2000000000000000
0.3000000000000000	56.5871000000000000	57.2494500000000100	54.1262200000000100	57.4445094400000040	56.8597599999999940	54.5019600000000000	56.4726900000000000	0.2000000000000000
0.5000000000000000	53.9018799999999900	54.6488799999999900	51.5455299999999900	54.8287470000000000	54.1737300000000000	51.9142800000000050	53.7841300000000050	0.2000000000000000
0.7500000000000000	72.3605900000000000	73.2962700000000000	69.2050700000000200	73.5535340000000100	72.7257499999999900	69.7011400000000000	72.2081499999999900	0.3000000000000000
1.1000000000000000	76.7892900000000000	77.7512299999999900	73.4419400000000000	78.0495799999999900	77.1834600000000100	73.9857700000000200	76.6191800000000000	0.4000000000000000
1.8000000000000000	88.9212000000000000	90.4371200000000100	84.8432000000000100	90.8070499999999900	89.4005700000000000	85.5506600000000000	88.6802500000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Mtt-lo-HT4-binExp1-MMHT2014.dat <==
360.0000000000000000	75.8847000000000000	99.7522000000000000	58.8599000000000000	96.7662000000000000	78.2264000000000000	61.0949000000000100	73.1088000000000000	40.0000000000000000
425.0000000000000000	259.5330000000000000	346.1480000000000000	198.7710000000000000	329.7490000000000000	272.4430000000000000	209.5540000000000000	246.1790000000000300	90.0000000000000000
545.0000000000000000	223.2470000000000400	303.7370000000000000	168.0700000000000200	282.2560000000000000	240.2360000000000000	180.9570000000000000	207.3470000000000400	150.0000000000000000
720.0000000000000000	93.9456000000000000	130.7500000000000000	69.3747000000000000	118.2290000000000100	103.8910000000000000	76.4415000000000000	85.2578000000000000	200.0000000000000000
960.0000000000000000	32.5977000000000000	46.4646999999999900	23.5886000000000000	40.8600000000000000	37.0655000000000000	26.6122000000000000	28.8916999999999970	280.0000000000000000
1350.0000000000000000	9.7541400000000000	14.2994000000000000	6.8921800000000000	12.1780000000000000	11.4510000000000000	7.9893799999999990	8.4132300000000000	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Mtt-lo-HT4-binExp2-MMHT2014.dat <==
337.5000000000000000	61.0096000000000060	80.1274000000000100	47.3584000000000000	77.8135000000000200	62.8240000000000050	49.1104000000000000	58.8332000000000050	75.0000000000000000
412.5000000000000000	224.5080000000000000	298.7030000000000000	172.3150000000000000	285.4310000000000400	234.9480000000000400	181.1860000000000000	213.5160000000000200	75.0000000000000000
490.0000000000000000	167.0110000000000000	225.5430000000000000	126.5280000000000000	211.5120000000000300	178.0900000000000000	135.1840000000000000	156.3160000000000000	80.0000000000000000
577.5000000000000000	110.3180000000000000	151.0310000000000000	82.6132000000000000	139.2860000000000000	119.6180000000000000	89.5237000000000000	101.8009999999999900	95.0000000000000000
682.5000000000000000	65.6909000000000000	91.1754000000000000	48.6223000000000000	82.7113000000000000	72.4106000000000000	53.4297000000000000	59.7784000000000000	115.0000000000000000
795.0000000000000000	30.4737000000000000	42.8533999999999900	22.3057000000000000	38.2796000000000000	34.1125999999999900	24.8337000000000000	27.3700000000000000	110.0000000000000000
975.0000000000000000	26.1970000000000000	37.4202000000000000	18.9227000000000000	32.8262000000000000	29.8601000000000000	21.3926000000000000	23.1704000000000000	250.0000000000000000
1550.0000000000000000	10.9130000000000000	16.0557000000000000	7.6882800000000000	13.6192000000000000	12.8627000000000000	8.9417000000000000	9.3817100000000000	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Mtt-nlo-HT4-binExp1-MMHT2014.dat <==
360.0000000000000000	91.6150000000000000	103.5313999999999900	80.7547999999999900	101.2689000000000000	93.5563000000000100	81.9862000000000000	90.4354000000000200	40.0000000000000000
425.0000000000000000	294.8246000000000000	325.3471000000000700	262.7263999999999600	319.4330000000000000	301.4162000000000000	267.4355000000000000	291.1252000000000000	90.0000000000000000
545.0000000000000000	252.0657000000000200	275.9190000000000000	224.1601000000000000	271.5783000000000000	258.7109000000000400	229.7415000000000300	247.9928000000000000	150.0000000000000000
720.0000000000000000	107.4713540000000200	117.6955100000000000	94.7776700000000000	115.9284299999999900	110.9167899999999900	98.0114850000000000	105.0878644130000000	200.0000000000000000
960.0000000000000000	37.5968499999999960	41.2481200000000000	32.8341600000000000	40.6106999999999940	39.0456900000000000	34.2905800000000000	36.4909100000000000	280.0000000000000000
1350.0000000000000000	11.1689400000000010	12.2694400000000000	9.6493500000000000	12.0760000000000000	11.6776500000000000	10.1910800000000010	10.7464900000000010	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Mtt-nlo-HT4-binExp2-MMHT2014.dat <==
337.5000000000000000	74.2309000000000000	84.0802000000000200	65.3413000000000000	82.2254000000000100	75.8010000000000000	66.3342000000000100	73.2654000000000000	75.0000000000000000
412.5000000000000000	256.0478000000000000	283.1510000000000000	228.0507999999999800	277.8665000000000000	261.6828000000000400	231.9822000000000000	252.8900000000000400	75.0000000000000000
490.0000000000000000	188.0557000000000000	206.1718000000000000	167.5527000000000200	202.8100000000000300	192.6886000000000000	171.2424000000000300	185.3410000000000400	80.0000000000000000
577.5000000000000000	124.9214000000000000	136.6028000000000000	110.8988899999999800	134.5048000000000200	128.4033000000000000	113.9334200000000000	122.7130400000000000	95.0000000000000000
682.5000000000000000	75.0494600000000100	82.1778800000000000	66.2575100000000000	80.9478200000000100	77.3978800000000000	68.4398750000000000	73.4468830000000000	115.0000000000000000
795.0000000000000000	35.0495699999999960	38.3930599999999900	30.7843030000000000	37.8127500000000000	36.2725290000000000	31.9717840000000030	34.1633899999999900	110.0000000000000000
975.0000000000000000	30.2199100000000000	33.1635700000000000	26.3680199999999980	32.6502300000000000	31.4008000000000000	27.5609500000000000	29.3120799999999980	250.0000000000000000
1550.0000000000000000	12.4641600000000010	13.6945300000000000	10.7543800000000010	13.4783900000000010	13.0417300000000010	11.3732700000000020	11.9799400000000010	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Mtt-nnlo-HT4-binExp1-MMHT2014.dat <==
360.0000000000000000	97.1249000000000000	99.8568000000000200	91.9433000000000000	100.0937000000000000	97.6275000000000100	92.4126000000000000	96.9449000000000000	40.0000000000000000
425.0000000000000000	300.3613000000000000	301.8976000000000000	288.9109000000000000	303.4011000000000000	301.4210999999999700	290.2791000000000000	300.1991000000000400	90.0000000000000000
545.0000000000000000	260.7701900000000700	263.8743000000000000	249.7498800000000500	265.0510000000000400	261.8814700000000000	251.5196600000000200	260.3282680000000000	150.0000000000000000
720.0000000000000000	113.5674000000000000	116.0729000000000000	107.9596500000000000	116.2668999999999900	114.3654000000000100	109.1722900000000000	113.0617000000000000	200.0000000000000000
960.0000000000000000	40.6647500000000000	41.9801499999999950	38.3134800000000000	41.9413000000000000	41.0678700000000000	38.9145600000000000	40.3611000000000000	280.0000000000000000
1350.0000000000000000	12.3586600000000000	12.8713700000000000	11.5534299999999990	12.8291300000000000	12.5172200000000020	11.7928600000000010	12.2277700000000000	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Mtt-nnlo-HT4-binExp2-MMHT2014.dat <==
337.5000000000000000	79.3090000000000100	81.8212000000000000	74.8861000000000100	82.0150000000000100	79.7244000000000000	75.2733000000000000	79.1584000000000100	75.0000000000000000
412.5000000000000000	260.8194999999999500	262.0573000000000500	250.8438999999999600	263.3696000000000000	261.7295000000001000	251.9781999999999600	260.7023000000000000	75.0000000000000000
490.0000000000000000	193.1307200000000000	194.9262599999999800	185.3495300000000000	195.9141700000000000	193.8220400000000200	186.4411600000000200	192.9437800000000000	80.0000000000000000
577.5000000000000000	129.9801400000000000	131.9393000000000000	124.2515600000000100	132.3654000000000000	130.6694000000000000	125.2928910000000000	129.6320700000000000	95.0000000000000000
682.5000000000000000	79.0520700000000000	80.7286000000000000	75.2416900000000000	80.9049000000000000	79.5684800000000100	76.0426600000000000	78.7368600000000100	115.0000000000000000
795.0000000000000000	37.4728500000000000	38.3908099999999950	35.4947300000000000	38.4114000000000000	37.7897000000000000	35.9659800000000000	37.2522800000000000	110.0000000000000000
975.0000000000000000	32.7250800000000050	33.8179000000000000	30.8082700000000000	33.7791500000000000	33.0559700000000000	31.3021600000000040	32.4734600000000000	250.0000000000000000
1550.0000000000000000	13.8396600000000000	14.4191800000000000	12.9262600000000010	14.3638200000000000	14.0263100000000000	13.2050800000000000	13.6841900000000010	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-PTavt-lo-MT2-binExp1-MMHT2014.dat <==
32.5000000000000000	169.7600000000000000	227.7740000000000000	129.3870000000000000	216.5060000000000000	178.5960000000000000	136.6560000000000000	160.7310000000000200	65.0000000000000000
95.0000000000000000	257.6380000000000000	347.7380000000000000	195.3830000000000000	327.2410000000000000	273.7770000000000000	208.0860000000000000	241.9110000000000300	60.0000000000000000
162.5000000000000000	178.5760000000000000	243.1240000000000000	134.4090000000000000	225.2670000000000200	192.7350000000000000	144.9860000000000000	165.5500000000000000	75.0000000000000000
245.0000000000000000	66.1939000000000100	91.0397000000000000	49.4218000000000050	82.8256000000000100	72.7596000000000000	54.1149000000000000	60.4539000000000040	90.0000000000000000
345.0000000000000000	18.5015999999999960	25.6738999999999960	13.7117000000000000	22.9519999999999980	20.6958999999999980	15.2311000000000000	16.6561000000000000	110.0000000000000000
475.0000000000000000	4.7128200000000010	6.5876100000000010	3.4720800000000005	5.7982100000000000	5.3545000000000000	3.9064100000000000	4.1888600000000000	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-PTavt-lo-MT2-binExp2-MMHT2014.dat <==
22.5000000000000000	88.2821000000000000	118.3320000000000000	67.3438000000000000	112.6650000000000000	92.7224000000000000	71.0274000000000000	83.7036000000000000	45.0000000000000000
67.5000000000000000	194.8450000000000000	262.1270000000000000	148.1850000000000000	248.0760000000000200	205.8810000000000000	157.0800000000000000	183.8110000000000400	45.0000000000000000
112.5000000000000000	178.5580000000000000	241.5570000000000000	135.1290000000000200	226.3850000000000000	190.5260000000000000	144.4040000000000000	167.0900000000000000	45.0000000000000000
157.5000000000000000	112.6610000000000200	153.3580000000000000	84.8029000000000000	142.1290000000000000	121.5620000000000000	91.4582000000000000	104.4630000000000100	45.0000000000000000
202.5000000000000000	59.8663000000000000	82.0008000000000000	44.8474000000000100	75.1746000000000000	65.3027000000000000	48.7994000000000000	55.0182000000000100	45.0000000000000000
247.5000000000000000	30.0118000000000000	41.3250000000000000	22.3853000000000000	37.5124000000000000	33.0622000000000000	24.5560000000000000	27.3589000000000000	45.0000000000000000
292.5000000000000000	15.0175000000000020	20.7704000000000000	11.1593000000000000	18.6921000000000000	16.6873000000000000	12.3287000000000000	13.5932000000000010	45.0000000000000000
357.5000000000000000	11.4280000000000000	15.8799000000000000	8.4599800000000000	14.1562999999999980	12.8194000000000000	9.4190800000000000	10.2644000000000000	85.0000000000000000
600.0000000000000000	5.7326800000000000	8.0210100000000000	4.2199000000000000	7.0418800000000010	6.5299500000000010	4.7578400000000000	5.0846200000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-PTavt-nlo-MT2-binExp1-MMHT2014.dat <==
32.5000000000000000	196.7065500000000200	219.1737499999999800	173.9665499999999800	215.2516000000000500	201.1154000000000200	177.2076000000000000	194.1139500000000000	65.0000000000000000
95.0000000000000000	290.4303500000000000	319.4257500000000000	258.3834500000000000	314.2126500000000000	297.3120000000000000	263.7763999999999700	286.4067500000000000	60.0000000000000000
162.5000000000000000	203.4345500000000000	223.3310000000000200	180.4955500000000000	219.5140500000000000	209.1223499999999800	185.3046999999999700	199.7883750000000300	75.0000000000000000
245.0000000000000000	78.2219250000000000	86.5476400000000000	68.8117849999999900	84.7459900000000000	80.9400600000000000	71.2212450000000000	76.2804600000000000	90.0000000000000000
345.0000000000000000	22.6953349999999960	25.3619300000000000	19.7717550000000000	24.6986650000000000	23.6555100000000000	20.6399050000000000	21.9571400000000000	110.0000000000000000
475.0000000000000000	5.9071740000000000	6.6460600000000020	5.1097330000000000	6.4371599999999995	6.1987690000000000	5.3761255000000010	5.6727570000000010	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-PTavt-nlo-MT2-binExp2-MMHT2014.dat <==
22.5000000000000000	103.4717500000000100	115.7662500000000100	91.2962000000000000	113.6350500000000400	105.7891000000000200	92.9855500000000200	102.0861500000000200	45.0000000000000000
67.5000000000000000	221.3955500000000100	244.7223999999999600	196.6270000000000000	240.5904499999999800	226.4298000000000000	200.4264000000000000	218.4946499999999800	45.0000000000000000
112.5000000000000000	200.9110500000000000	220.4603000000000000	178.7978000000000000	216.9093500000000200	205.8400500000000200	182.7564500000000000	197.9810000000000200	45.0000000000000000
157.5000000000000000	128.2501800000000000	140.7806500000000000	113.8024050000000200	138.3793050000000000	131.8259400000000300	116.8219500000000200	125.9644250000000000	45.0000000000000000
202.5000000000000000	69.5439625000000000	76.6213756500000000	61.4340913500000000	75.1739365000000100	71.7475471500000000	63.3581430000000050	68.0358875000000200	45.0000000000000000
247.5000000000000000	35.6417850000000000	39.4788499999999940	31.3170750000000000	38.6359700000000000	36.9112749999999960	32.4469050000000000	34.7253550000000000	45.0000000000000000
292.5000000000000000	18.1804700000000000	20.2370250000000000	15.8961400000000000	19.7524300000000000	18.8957350000000000	16.5394149999999980	17.6438300000000000	45.0000000000000000
357.5000000000000000	14.0928199999999980	15.7745100000000010	12.2591950000000020	15.3470200000000000	14.7068350000000000	12.8152600000000000	13.6165700000000000	85.0000000000000000
600.0000000000000000	7.1775850000000000	8.0775100000000000	6.2047500000000010	7.8172800000000000	7.5397099999999995	6.5365005000000010	6.8845765000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-PTavt-nnlo-MT2-binExp1-MMHT2014.dat <==
32.5000000000000000	204.1323000000000000	207.3191000000000000	194.7197000000000000	208.2739500000000000	204.9307000000000000	195.7149000000000300	203.9856500000000200	65.0000000000000000
95.0000000000000000	299.1691500000000000	302.2676300000000500	286.7836000000000400	303.5240400000000000	300.3879000000000000	288.4559500000000300	298.8080000000000000	60.0000000000000000
162.5000000000000000	209.9227500000000600	211.9489500000000200	201.1204050000000000	212.7906000000000400	211.0014550000000000	202.7620600000000200	209.4105300000000000	75.0000000000000000
245.0000000000000000	81.5489250000000100	82.2867000000000200	77.9011649999999900	82.7288500000000000	82.0259900000000100	78.7633250000000100	81.2491650000000000	90.0000000000000000
345.0000000000000000	23.8665450000000020	24.0496149999999960	22.7327600000000000	24.2084850000000000	24.0287449999999940	23.0547100000000000	23.7441049999999980	110.0000000000000000
475.0000000000000000	6.2197949999999995	6.2132250000000000	5.9331460000000010	6.2769200000000005	6.2579000000000010	6.0303000000000010	6.1852300000000010	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-PTavt-nnlo-MT2-binExp2-MMHT2014.dat <==
22.5000000000000000	108.4349000000000000	110.7219000000000000	103.0201500000000200	111.1722000000000000	108.8935000000000200	103.5597500000000100	108.3306500000000000	45.0000000000000000
67.5000000000000000	228.6331500000000300	231.2748950000000100	218.9059500000000000	232.2147300000000000	229.6103000000000200	220.1329500000000500	228.3643000000000000	45.0000000000000000
112.5000000000000000	206.0168650000000200	207.8177650000000000	197.7115750000000000	208.7258200000000000	206.8315300000000100	198.9105550000000400	205.7666100000000100	45.0000000000000000
157.5000000000000000	132.1119550000000000	133.2334500000000000	126.6253180000000000	133.8596400000000000	132.7223700000000000	127.6142955000000300	131.8444300000000200	45.0000000000000000
202.5000000000000000	72.2601400000000000	73.0572500000000100	69.0914699999999900	73.3888400000000000	72.6648250000000100	69.7648700000000000	72.0373500000000000	45.0000000000000000
247.5000000000000000	37.2605150000000000	37.5734999999999960	35.5809749999999950	37.7558500000000000	37.5030250000000100	36.0006950000000100	37.1003050000000000	45.0000000000000000
292.5000000000000000	19.0896800000000050	19.2619800000000000	18.1959850000000040	19.3753200000000020	19.2164500000000020	18.4348400000000000	18.9998200000000000	45.0000000000000000
357.5000000000000000	14.8343350000000000	14.9353850000000000	14.1272600000000000	15.0386350000000000	14.9362650000000000	14.3338100000000000	14.7552250000000000	85.0000000000000000
600.0000000000000000	7.5531700000000000	7.5302449999999990	7.2098050000000000	7.6139300000000000	7.5969700000000000	7.3297300000000000	7.5115550000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Yavt-lo-HT4-binExp1-MMHT2014.dat <==
-2.0500000000000003	63.8673000000000000	87.8833999999999800	47.6500499999999900	80.9341499999999900	69.3604000000000000	51.6773999999999900	58.8951000000000000	0.9000000000000000
-1.3000000000000000	82.3909000000000200	111.3975000000000100	62.3745500000000060	104.3240000000000100	87.9897500000000200	66.7091500000000000	77.0442000000000000	0.6000000000000000
-0.7500000000000000	89.4799500000000000	120.2910000000000000	68.0705500000000000	113.2655000000000000	95.0430500000000000	72.4669500000000000	84.0590000000000000	0.5000000000000000
-0.2500000000000000	100.0210000000000000	134.1655000000000000	76.2301000000000000	126.5930000000000000	106.0185000000000000	81.0119000000000000	94.1256500000000100	0.5000000000000000
0.2500000000000000	100.0210000000000000	134.1655000000000000	76.2301000000000000	126.5930000000000000	106.0185000000000000	81.0119000000000000	94.1256500000000100	0.5000000000000000
0.7500000000000000	89.4799500000000000	120.2910000000000000	68.0705500000000000	113.2655000000000000	95.0430500000000000	72.4669500000000000	84.0590000000000000	0.5000000000000000
1.3000000000000000	82.3909000000000200	111.3975000000000100	62.3745500000000060	104.3240000000000100	87.9897500000000200	66.7091500000000000	77.0442000000000000	0.6000000000000000
2.0500000000000003	63.8673000000000000	87.8833999999999800	47.6500499999999900	80.9341499999999900	69.3604000000000000	51.6773999999999900	58.8951000000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Yavt-lo-HT4-binExp2-MMHT2014.dat <==
-2.0500000000000003	63.8673000000000000	87.8833999999999800	47.6500499999999900	80.9341499999999900	69.3604000000000000	51.6773999999999900	58.8951000000000000	0.9000000000000000
-1.4500000000000002	37.2870500000000000	50.5383500000000100	28.1696500000000040	47.2188500000000000	39.9138500000000000	30.1870500000000000	34.7983500000000000	0.3000000000000000
-1.1500000000000001	45.1038000000000100	60.8593500000000060	34.2048500000000000	57.1047500000000000	48.0759000000000040	36.5221500000000000	42.2458000000000000	0.3000000000000000
-0.8500000000000001	51.8997500000000000	69.8188000000000100	39.4589500000000000	65.6984000000000000	55.1623000000000000	42.0305500000000050	48.7287000000000000	0.3000000000000000
-0.5500000000000000	57.0566500000000000	76.6109500000000000	43.4488999999999950	72.2185500000000000	60.5352500000000000	46.2109500000000000	53.6512500000000000	0.3000000000000000
-0.3000000000000000	39.9259500000000000	53.5580500000000100	30.4281000000000000	50.5331000000000050	42.3218500000000000	32.3379000000000050	37.5714500000000000	0.2000000000000000
-0.1000000000000000	40.6186000000000100	54.4684500000000040	30.9647500000000020	51.4086000000000100	43.0422000000000100	32.8995000000000000	38.2333500000000000	0.2000000000000000
0.1000000000000000	40.6186000000000100	54.4684500000000040	30.9647500000000020	51.4086000000000100	43.0422000000000100	32.8995000000000000	38.2333500000000000	0.2000000000000000
0.3000000000000000	39.9259500000000000	53.5580500000000100	30.4281000000000000	50.5331000000000050	42.3218500000000000	32.3379000000000050	37.5714500000000000	0.2000000000000000
0.5500000000000000	57.0566500000000000	76.6109500000000000	43.4488999999999950	72.2185500000000000	60.5352500000000000	46.2109500000000000	53.6512500000000000	0.3000000000000000
0.8500000000000001	51.8997500000000000	69.8188000000000100	39.4589500000000000	65.6984000000000000	55.1623000000000000	42.0305500000000050	48.7287000000000000	0.3000000000000000
1.1500000000000001	45.1038000000000100	60.8593500000000060	34.2048500000000000	57.1047500000000000	48.0759000000000040	36.5221500000000000	42.2458000000000000	0.3000000000000000
1.4500000000000002	37.2870500000000000	50.5383500000000100	28.1696500000000040	47.2188500000000000	39.9138500000000000	30.1870500000000000	34.7983500000000000	0.3000000000000000
2.0500000000000003	63.8673000000000000	87.8833999999999800	47.6500499999999900	80.9341499999999900	69.3604000000000000	51.6773999999999900	58.8951000000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Yavt-nlo-HT4-binExp1-MMHT2014.dat <==
-2.0500000000000003	68.3241549999999900	75.2814500000000000	60.4239200000000000	73.9335650000000000	70.2804550000000000	62.0671999999999850	67.0605750000000000	0.9000000000000000
-1.3000000000000000	93.8341400000000200	103.4280500000000000	83.2424350000000100	101.6306000000000200	96.2640500000000000	85.2135950000000100	92.3177650000000100	0.6000000000000000
-0.7500000000000000	104.8797500000000000	115.6056500000000000	93.1431400000000000	113.6427000000000200	107.4794000000000000	95.2286049999999900	103.2804500000000000	0.5000000000000000
-0.2500000000000000	118.6656500000000100	130.7801500000000000	105.4379850000000000	128.5922000000000000	121.5462500000000000	107.7413349999999900	116.9048000000000000	0.5000000000000000
0.2500000000000000	118.6656500000000100	130.7801500000000000	105.4379850000000000	128.5922000000000000	121.5462500000000000	107.7413349999999900	116.9048000000000000	0.5000000000000000
0.7500000000000000	104.8797500000000000	115.6056500000000000	93.1431400000000000	113.6427000000000200	107.4794000000000000	95.2286049999999900	103.2804500000000000	0.5000000000000000
1.3000000000000000	93.8341400000000200	103.4280500000000000	83.2424350000000100	101.6306000000000200	96.2640500000000000	85.2135950000000100	92.3177650000000100	0.6000000000000000
2.0500000000000003	68.3241549999999900	75.2814500000000000	60.4239200000000000	73.9335650000000000	70.2804550000000000	62.0671999999999850	67.0605750000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Yavt-nlo-HT4-binExp2-MMHT2014.dat <==
-2.0500000000000003	68.3246399999999900	75.2820500000000000	60.4242900000000000	73.9342350000000000	70.2809000000000000	62.0675649999999900	67.0610700000000000	0.9000000000000000
-1.4500000000000002	41.9823100000000050	46.2850550000000100	37.2217550000000000	45.4702850000000040	43.0906300000000040	38.1251550000000100	41.2858650000000000	0.3000000000000000
-1.1500000000000001	51.8542150000000000	57.1469599999999900	46.0225100000000000	56.1633800000000040	53.1755400000000050	47.0903250000000000	51.0347200000000000	0.3000000000000000
-0.8500000000000001	60.5988350000000000	66.8097500000000100	53.8073100000000000	65.6700950000000000	62.1098950000000000	55.0202350000000000	59.6683000000000000	0.3000000000000000
-0.5500000000000000	67.3120000000000000	74.1753500000000100	59.7987549999999900	72.9264500000000000	68.9623950000000000	61.1206650000000000	66.3002950000000000	0.3000000000000000
-0.3000000000000000	47.3552050000000000	52.1901850000000000	42.0761900000000000	51.3154950000000000	48.5066200000000050	42.9968550000000000	46.6509000000000000	0.2000000000000000
-0.1000000000000000	48.2734250000000000	53.2027050000000000	42.8951700000000000	52.3151699999999950	49.4408150000000000	43.8279950000000000	47.5608500000000000	0.2000000000000000
0.1000000000000000	48.2734250000000000	53.2027050000000000	42.8951700000000000	52.3151699999999950	49.4408150000000000	43.8279950000000000	47.5608500000000000	0.2000000000000000
0.3000000000000000	47.3552050000000000	52.1901850000000000	42.0761900000000000	51.3154950000000000	48.5066200000000050	42.9968550000000000	46.6509000000000000	0.2000000000000000
0.5500000000000000	67.3120000000000000	74.1753500000000100	59.7987549999999900	72.9264500000000000	68.9623950000000000	61.1206650000000000	66.3002950000000000	0.3000000000000000
0.8500000000000001	60.5988350000000000	66.8097500000000100	53.8073100000000000	65.6700950000000000	62.1098950000000000	55.0202350000000000	59.6683000000000000	0.3000000000000000
1.1500000000000001	51.8542150000000000	57.1469599999999900	46.0225100000000000	56.1633800000000040	53.1755400000000050	47.0903250000000000	51.0347200000000000	0.3000000000000000
1.4500000000000002	41.9823100000000050	46.2850550000000100	37.2217550000000000	45.4702850000000040	43.0906300000000040	38.1251550000000100	41.2858650000000000	0.3000000000000000
2.0500000000000003	68.3246399999999900	75.2820500000000000	60.4242900000000000	73.9342350000000000	70.2809000000000000	62.0675649999999900	67.0610700000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Yavt-nnlo-HT4-binExp1-MMHT2014.dat <==
-2.0500000000000003	72.2419450000000000	73.7107150000000000	68.7808690000000000	73.9386250000000000	72.6594499999999900	69.3643325000000000	72.0315880000000000	0.9000000000000000
-1.3000000000000000	97.0146850000000000	98.4181200000000200	92.7328249999999900	98.7739300000000100	97.4834800000000000	93.3919400000000000	96.8132650000000000	0.6000000000000000
-0.7500000000000000	107.6067300000000000	108.6862835000000000	103.1122599999999900	109.1311000000000000	108.0741350000000000	103.7834000000000000	107.4331100000000000	0.5000000000000000
-0.2500000000000000	121.6513349999999900	122.9241350000000000	116.5761450000000000	123.4148550000000000	122.1758299999999900	117.3121750000000000	121.4697549999999900	0.5000000000000000
0.2500000000000000	121.6513349999999900	122.9241350000000000	116.5761450000000000	123.4148550000000000	122.1758299999999900	117.3121750000000000	121.4697549999999900	0.5000000000000000
0.7500000000000000	107.6067300000000000	108.6862835000000000	103.1122599999999900	109.1311000000000000	108.0741350000000000	103.7834000000000000	107.4331100000000000	0.5000000000000000
1.3000000000000000	97.0146850000000000	98.4181200000000200	92.7328249999999900	98.7739300000000100	97.4834800000000000	93.3919400000000000	96.8132650000000000	0.6000000000000000
2.0500000000000003	72.2419450000000000	73.7107150000000000	68.7808690000000000	73.9386250000000000	72.6594499999999900	69.3643325000000000	72.0315880000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Yavt-nnlo-HT4-binExp2-MMHT2014.dat <==
-2.0500000000000003	72.2439550000000000	73.7171899999999900	68.7805950000000000	73.9383499999999900	72.6669000000000000	69.3668965000000000	72.0303110000000000	0.9000000000000000
-1.4500000000000002	43.5842570000000100	44.2861100000000100	41.6104050000000000	44.4373800000000000	43.8047035000000000	41.9180100000000000	43.4827680000000100	0.3000000000000000
-1.1500000000000001	53.4213300000000050	54.1218120000000060	51.1153200000000000	54.3508815000000100	53.6510250000000040	51.4555600000000060	53.3358800000000000	0.3000000000000000
-0.8500000000000001	62.1848100000000060	62.8577780000000100	59.5673650000000000	63.1022145000000000	62.4667400000000000	59.9646850000000000	62.0748700000000040	0.3000000000000000
-0.5500000000000000	69.0656099999999900	69.7606409999999900	66.1897300000000000	70.0365015000000100	69.3672100000000000	66.6156750000000000	68.9549550000000000	0.3000000000000000
-0.3000000000000000	48.5783200000000050	49.0413640000000000	46.5655300000000100	49.2431515000000000	48.7886699999999960	46.8637250000000000	48.5039150000000060	0.2000000000000000
-0.1000000000000000	49.4215550000000050	49.9345750000000000	47.3609150000000060	50.1335970000000000	49.6300900000000100	47.6542450000000000	49.3518500000000000	0.2000000000000000
0.1000000000000000	49.4215550000000050	49.9345750000000000	47.3609150000000060	50.1335970000000000	49.6300900000000100	47.6542450000000000	49.3518500000000000	0.2000000000000000
0.3000000000000000	48.5783200000000050	49.0413640000000000	46.5655300000000100	49.2431515000000000	48.7886699999999960	46.8637250000000000	48.5039150000000060	0.2000000000000000
0.5500000000000000	69.0656099999999900	69.7606409999999900	66.1897300000000000	70.0365015000000100	69.3672100000000000	66.6156750000000000	68.9549550000000000	0.3000000000000000
0.8500000000000001	62.1848100000000060	62.8577780000000100	59.5673650000000000	63.1022145000000000	62.4667400000000000	59.9646850000000000	62.0748700000000040	0.3000000000000000
1.1500000000000001	53.4213300000000050	54.1218120000000060	51.1153200000000000	54.3508815000000100	53.6510250000000040	51.4555600000000060	53.3358800000000000	0.3000000000000000
1.4500000000000002	43.5842570000000100	44.2861100000000100	41.6104050000000000	44.4373800000000000	43.8047035000000000	41.9180100000000000	43.4827680000000100	0.3000000000000000
2.0500000000000003	72.2439550000000000	73.7171899999999900	68.7805950000000000	73.9383499999999900	72.6669000000000000	69.3668965000000000	72.0303110000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Ytt-lo-HT4-binExp1-MMHT2014.dat <==
-2.0000000000000000	59.8427000000000000	82.8388000000000000	44.4683000000000000	75.8702000000000000	65.3464000000000000	48.4022000000000000	54.9827000000000000	1.0000000000000000
-1.2500000000000000	72.5236000000000000	98.2937000000000000	54.7802000000000000	91.8415000000000000	77.6296000000000000	58.7138000000000000	67.6710000000000000	0.5000000000000000
-0.7500000000000000	98.4950000000000000	132.6100000000000000	74.8227000000000000	124.6770000000000000	104.7770000000000000	79.7679000000000000	92.3973000000000000	0.5000000000000000
-0.2500000000000000	113.8880000000000000	153.0290000000000000	86.6747000000000000	144.1360000000000000	120.9320000000000000	92.2479000000000000	107.0170000000000000	0.5000000000000000
0.2500000000000000	113.8880000000000000	153.0290000000000000	86.6747000000000000	144.1360000000000000	120.9320000000000000	92.2479000000000000	107.0170000000000000	0.5000000000000000
0.7500000000000000	98.4950000000000000	132.6100000000000000	74.8227000000000000	124.6770000000000000	104.7770000000000000	79.7679000000000000	92.3973000000000000	0.5000000000000000
1.2500000000000000	72.5236000000000000	98.2937000000000000	54.7802000000000000	91.8415000000000000	77.6296000000000000	58.7138000000000000	67.6710000000000000	0.5000000000000000
2.0000000000000000	59.8427000000000000	82.8388000000000000	44.4683000000000000	75.8702000000000000	65.3464000000000000	48.4022000000000000	54.9827000000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Ytt-lo-HT4-binExp2-MMHT2014.dat <==
-1.8000000000000000	80.8948000000000000	111.2230000000000000	60.4197000000000000	102.5220000000000000	87.7709000000000000	65.4498000000000000	74.6835000000000000	1.0000000000000000
-1.1000000000000000	64.9075000000000100	87.7282000000000200	49.1415000000000100	82.1832000000000000	69.2967000000000000	52.5550000000000000	60.6973000000000000	0.4000000000000000
-0.7500000000000000	59.2599000000000000	79.7815000000000000	45.0192000000000050	75.0120000000000100	63.0367000000000100	47.9929000000000000	55.5932000000000100	0.3000000000000000
-0.5000000000000000	43.3711000000000000	58.3064000000000000	32.9917000000000000	54.8935999999999900	46.0739000000000000	35.1282000000000000	40.7370000000000000	0.2000000000000000
-0.3000000000000000	45.4181000000000100	61.0263000000000060	34.5657000000000000	57.4811000000000000	48.2260000000000000	36.7879000000000000	42.6785000000000000	0.2000000000000000
-0.1000000000000000	46.4634000000000100	62.4236000000000000	35.3658000000000000	58.8022000000000000	49.3316000000000100	37.6355000000000000	43.6651000000000000	0.2000000000000000
0.1000000000000000	46.4634000000000100	62.4236000000000000	35.3658000000000000	58.8022000000000000	49.3316000000000100	37.6355000000000000	43.6651000000000000	0.2000000000000000
0.3000000000000000	45.4181000000000100	61.0263000000000060	34.5657000000000000	57.4811000000000000	48.2260000000000000	36.7879000000000000	42.6785000000000000	0.2000000000000000
0.5000000000000000	43.3711000000000000	58.3064000000000000	32.9917000000000000	54.8935999999999900	46.0739000000000000	35.1282000000000000	40.7370000000000000	0.2000000000000000
0.7500000000000000	59.2599000000000000	79.7815000000000000	45.0192000000000050	75.0120000000000100	63.0367000000000100	47.9929000000000000	55.5932000000000100	0.3000000000000000
1.1000000000000000	64.9075000000000100	87.7282000000000200	49.1415000000000100	82.1832000000000000	69.2967000000000000	52.5550000000000000	60.6973000000000000	0.4000000000000000
1.8000000000000000	80.8948000000000000	111.2230000000000000	60.4197000000000000	102.5220000000000000	87.7709000000000000	65.4498000000000000	74.6835000000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Ytt-nlo-HT4-binExp1-MMHT2014.dat <==
-2.0000000000000000	59.7179600000000050	65.4167000000000000	53.0662899999999950	64.2307000000000100	61.4011300000000000	54.4495499999999950	58.6608500000000000	1.0000000000000000
-1.2500000000000000	80.6956800000000000	89.0228000000000000	71.5599900000000000	87.4188000000000000	82.8245000000000000	73.2714700000000100	79.3707800000000000	0.5000000000000000
-0.7500000000000000	116.3109999999999900	128.4121000000000000	103.1048200000000000	126.2013000000000000	119.2778000000000000	105.5126600000000000	114.4544500000000000	0.5000000000000000
-0.2500000000000000	138.3347000000000000	152.7372000000000000	122.6040300000000000	150.1965000000000100	141.8039000000000000	125.4456300000000100	136.1559000000000000	0.5000000000000000
0.2500000000000000	138.3347000000000000	152.7372000000000000	122.6040300000000000	150.1965000000000100	141.8039000000000000	125.4456300000000100	136.1559000000000000	0.5000000000000000
0.7500000000000000	116.3109999999999900	128.4121000000000000	103.1048200000000000	126.2013000000000000	119.2778000000000000	105.5126600000000000	114.4544500000000000	0.5000000000000000
1.2500000000000000	80.6956800000000000	89.0228000000000000	71.5599900000000000	87.4188000000000000	82.8245000000000000	73.2714700000000100	79.3707800000000000	0.5000000000000000
2.0000000000000000	59.7179600000000050	65.4167000000000000	53.0662899999999950	64.2307000000000100	61.4011300000000000	54.4495499999999950	58.6608500000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Ytt-nlo-HT4-binExp2-MMHT2014.dat <==
-1.8000000000000000	83.2717000000000000	91.4879000000000000	73.9326900000000000	89.8094000000000000	85.5766999999999900	75.8059900000000000	81.8293300000000000	1.0000000000000000
-1.1000000000000000	73.7506100000000100	81.3682000000000000	65.3982700000000200	79.9249000000000100	75.6714000000000000	66.9460599999999900	72.5543300000000100	0.4000000000000000
-0.7500000000000000	69.9923100000000000	77.2924000000000000	62.0405699999999950	75.9571200000000000	71.7806300000000000	63.4917800000000060	68.8718300000000000	0.3000000000000000
-0.5000000000000000	52.1855200000000040	57.6311600000000000	46.2547999999999960	56.6667400000000000	53.4953700000000000	47.3225000000000000	51.3670500000000000	0.2000000000000000
-0.3000000000000000	55.1333700000000000	60.8600300000000100	48.8704300000000100	59.8524000000000000	56.5129100000000050	49.9996700000000100	54.2691700000000000	0.2000000000000000
-0.1000000000000000	56.6474600000000000	62.5528799999999950	50.1976900000000100	61.5080600000000150	58.0735400000000000	51.3675600000000000	55.7477600000000000	0.2000000000000000
0.1000000000000000	56.6474600000000000	62.5528799999999950	50.1976900000000100	61.5080600000000150	58.0735400000000000	51.3675600000000000	55.7477600000000000	0.2000000000000000
0.3000000000000000	55.1333700000000000	60.8600300000000100	48.8704300000000100	59.8524000000000000	56.5129100000000050	49.9996700000000100	54.2691700000000000	0.2000000000000000
0.5000000000000000	52.1855200000000040	57.6311600000000000	46.2547999999999960	56.6667400000000000	53.4953700000000000	47.3225000000000000	51.3670500000000000	0.2000000000000000
0.7500000000000000	69.9923100000000000	77.2924000000000000	62.0405699999999950	75.9571200000000000	71.7806300000000000	63.4917800000000060	68.8718300000000000	0.3000000000000000
1.1000000000000000	73.7506100000000100	81.3682000000000000	65.3982700000000200	79.9249000000000100	75.6714000000000000	66.9460599999999900	72.5543300000000100	0.4000000000000000
1.8000000000000000	83.2717000000000000	91.4879000000000000	73.9326900000000000	89.8094000000000000	85.5766999999999900	75.8059900000000000	81.8293300000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Ytt-nnlo-HT4-binExp1-MMHT2014.dat <==
-2.0000000000000000	64.1480600000000000	65.4034700000000000	61.1991499999999960	65.6495800000000000	64.4841300000000000	61.6810700000000000	63.9841600000000000	1.0000000000000000
-1.2500000000000000	83.2164200000000000	84.3558700000000100	79.5527400000000000	84.6844900000000000	83.6240200000000000	80.1212599999999900	83.0436200000000000	0.5000000000000000
-0.7500000000000000	119.5167600000000000	120.9757200000000000	114.3391099999999900	121.4211600000000000	120.0900600000000000	115.1392800000000000	119.2869400000000000	0.5000000000000000
-0.2500000000000000	142.3155799999999800	144.1130040000000000	136.0951400000000100	144.6175960000000200	142.9875700000000000	137.0430600000000000	142.0377500000000000	0.5000000000000000
0.2500000000000000	142.3155799999999800	144.1130040000000000	136.0951400000000100	144.6175960000000200	142.9875700000000000	137.0430600000000000	142.0377500000000000	0.5000000000000000
0.7500000000000000	119.5167600000000000	120.9757200000000000	114.3391099999999900	121.4211600000000000	120.0900600000000000	115.1392800000000000	119.2869400000000000	0.5000000000000000
1.2500000000000000	83.2164200000000000	84.3558700000000100	79.5527400000000000	84.6844900000000000	83.6240200000000000	80.1212599999999900	83.0436200000000000	0.5000000000000000
2.0000000000000000	64.1480600000000000	65.4034700000000000	61.1991499999999960	65.6495800000000000	64.4841300000000000	61.6810700000000000	63.9841600000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/MMHT2014/LHC13-Ytt-nnlo-HT4-binExp2-MMHT2014.dat <==
-1.8000000000000000	87.9677080000000000	89.4977000000000000	83.9953800000000000	89.8456200000000000	88.4115099999999900	84.6262699999999900	87.7637100000000000	1.0000000000000000
-1.1000000000000000	75.8440500000000100	76.8014900000000000	72.5428599999999900	77.0978100000000000	76.2154900000000000	73.0605899999999900	75.6879699999999900	0.4000000000000000
-0.7500000000000000	71.9223100000000000	72.8448680000000000	68.7829000000000100	73.1098770000000100	72.2722599999999900	69.2692200000000000	71.7797200000000100	0.3000000000000000
-0.5000000000000000	53.7938100000000000	54.5149040000000000	51.4520100000000000	54.7154360000000000	54.0439600000000060	51.8054499999999900	53.6960100000000000	0.2000000000000000
-0.3000000000000000	56.5755900000000050	57.2108200000000100	54.1229300000000040	57.4274136000000000	56.8278600000000100	54.4884700000000100	56.4771700000000000	0.2000000000000000
-0.1000000000000000	58.3081800000000100	59.0472550000000000	55.7527799999999940	59.2336087000000000	58.5979000000000000	56.1526500000000000	58.1802400000000050	0.2000000000000000
0.1000000000000000	58.3081800000000100	59.0472550000000000	55.7527799999999940	59.2336087000000000	58.5979000000000000	56.1526500000000000	58.1802400000000050	0.2000000000000000
0.3000000000000000	56.5755900000000050	57.2108200000000100	54.1229300000000040	57.4274136000000000	56.8278600000000100	54.4884700000000100	56.4771700000000000	0.2000000000000000
0.5000000000000000	53.7938100000000000	54.5149040000000000	51.4520100000000000	54.7154360000000000	54.0439600000000060	51.8054499999999900	53.6960100000000000	0.2000000000000000
0.7500000000000000	71.9223100000000000	72.8448680000000000	68.7829000000000100	73.1098770000000100	72.2722599999999900	69.2692200000000000	71.7797200000000100	0.3000000000000000
1.1000000000000000	75.8440500000000100	76.8014900000000000	72.5428599999999900	77.0978100000000000	76.2154900000000000	73.0605899999999900	75.6879699999999900	0.4000000000000000
1.8000000000000000	87.9677080000000000	89.4977000000000000	83.9953800000000000	89.8456200000000000	88.4115099999999900	84.6262699999999900	87.7637100000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Mtt-lo-HT4-binExp1-NNPDF30.dat <==
360.0000000000000000	64.6345000000000000	82.3188000000000100	51.5108000000000000	79.8000000000000100	66.6747000000000000	53.4142000000000000	62.3313000000000000	40.0000000000000000
425.0000000000000000	223.2100000000000400	288.3550000000000000	175.6690000000000000	274.8250000000000000	234.2000000000000000	184.8800000000000000	212.0900000000000000	90.0000000000000000
545.0000000000000000	193.9860000000000000	255.6220000000000400	150.0600000000000300	237.9580000000000300	208.3860000000000000	161.1680000000000300	180.6150000000000400	150.0000000000000000
720.0000000000000000	82.0926000000000000	110.6600000000000000	62.2729000000000000	100.3390000000000000	90.5337000000000000	68.4087000000000000	74.7276000000000000	200.0000000000000000
960.0000000000000000	28.3860000000000000	39.1876000000000000	21.0975000000000000	34.5863000000000000	32.1600000000000000	23.7170000000000000	25.2492999999999980	280.0000000000000000
1350.0000000000000000	8.3266600000000020	11.8153000000000000	6.0460900000000000	10.1134000000000000	9.7262900000000000	6.9756200000000000	7.2161800000000000	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Mtt-lo-HT4-binExp2-NNPDF30.dat <==
337.5000000000000000	51.9320000000000100	66.0843000000000000	41.4189000000000100	64.1271000000000000	53.5170000000000000	42.9112000000000100	50.1261000000000000	75.0000000000000000
412.5000000000000000	192.7940000000000000	248.4570000000000000	152.0550000000000000	237.4900000000000000	201.6980000000000400	159.6250000000000000	183.6510000000000400	75.0000000000000000
490.0000000000000000	144.6590000000000000	189.2150000000000300	112.6200000000000000	177.6830000000000000	154.0480000000000000	120.0560000000000100	135.7000000000000000	80.0000000000000000
577.5000000000000000	96.0946999999999900	127.4140000000000000	73.9366000000000000	117.7509999999999900	103.9789999999999800	79.9089000000000000	88.9117000000000000	95.0000000000000000
682.5000000000000000	57.4010000000000000	77.1630000000000000	43.6450000000000000	70.1864000000000000	63.1050000000000040	47.8177000000000000	52.3907000000000000	115.0000000000000000
795.0000000000000000	26.6326999999999960	36.2749999999999900	20.0229999999999960	32.5053000000000000	29.7199000000000000	22.2202000000000000	23.9982000000000000	110.0000000000000000
975.0000000000000000	22.7954000000000000	31.5359000000000050	16.9117000000000030	27.7672000000000000	25.8872000000000000	19.0501000000000000	20.2352000000000000	250.0000000000000000
1550.0000000000000000	9.2713400000000000	13.1978000000000000	6.7144800000000000	11.2571000000000000	10.8679000000000000	7.7692000000000000	8.0116300000000000	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Mtt-nlo-HT4-binExp1-NNPDF30.dat <==
360.0000000000000000	90.5314000000000200	102.0536000000000200	80.0219999999999900	99.8381000000000000	92.4209000000000200	81.2105000000000100	89.3902000000000200	40.0000000000000000
425.0000000000000000	293.0938000000000400	322.7537000000000400	261.8993000000000400	316.9017000000000000	299.5533000000000000	266.4872000000000000	289.4889000000000000	90.0000000000000000
545.0000000000000000	252.6128999999999700	275.9026000000000600	225.2628000000000300	271.6004000000000400	259.1687000000000000	230.7794000000000400	248.5996999999999800	150.0000000000000000
720.0000000000000000	108.5855020000000000	118.6130000000000100	96.0160475700000100	116.8721480000000100	112.0077300000000100	99.2566350000000000	106.2071522000000000	200.0000000000000000
960.0000000000000000	38.2488800000000000	41.8451300000000000	33.4883500000000000	41.2231600000000000	39.6964000000000040	34.9639600000000000	37.1333600000000000	280.0000000000000000
1350.0000000000000000	11.4218600000000000	12.5098400000000000	9.8914200000000000	12.3230600000000000	11.9320500000000000	10.4441600000000000	10.9924699999999990	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Mtt-nlo-HT4-binExp2-NNPDF30.dat <==
337.5000000000000000	73.3263999999999900	82.8463999999999900	64.7263000000000000	81.0324000000000100	74.8526000000000200	65.6836000000000100	72.3925999999999900	75.0000000000000000
412.5000000000000000	254.2833000000000000	280.5994000000000600	227.0978000000000000	275.3747000000001000	259.8016000000000000	230.9214999999999800	251.2102000000000000	75.0000000000000000
490.0000000000000000	187.9194000000000000	205.5875000000000300	167.8936000000000200	202.2512000000000400	192.4784000000000200	171.5213000000000200	185.2560000000000000	80.0000000000000000
577.5000000000000000	125.4928499999999900	136.9103000000000000	111.7097900000000000	134.8344000000000200	128.9346000000000200	114.7212700000000000	123.3100900000000000	95.0000000000000000
682.5000000000000000	75.7611199999999900	82.7492000000000000	67.0654500000000000	81.5369800000000000	78.0919500000000000	69.2487800000000100	74.1651580000000000	115.0000000000000000
795.0000000000000000	35.5295400000000000	38.8144100000000000	31.2880409999999960	38.2455600000000050	36.7477340000000000	32.4842410000000000	34.6411499999999960	110.0000000000000000
975.0000000000000000	30.7598400000000040	33.6603000000000000	26.9071900000000000	33.1596800000000000	31.9402600000000020	28.1167500000000000	29.8435000000000060	250.0000000000000000
1550.0000000000000000	12.7501900000000000	13.9672200000000010	11.0273300000000010	13.7585600000000000	13.3295700000000000	11.6589500000000000	12.2579300000000000	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Mtt-nnlo-HT4-binExp1-NNPDF30.dat <==
360.0000000000000000	97.3043000000000100	100.0601000000000200	92.0703000000000000	100.2917000000000000	97.8368000000000100	92.5809999999999900	97.0971000000000000	40.0000000000000000
425.0000000000000000	300.8774000000000000	302.3580000000000000	289.3512000000000000	303.9002000000000000	301.9815000000000400	290.8234999999999700	300.6671000000000000	90.0000000000000000
545.0000000000000000	261.0256400000000000	264.1402000000000500	249.9256000000000300	265.3239000000000000	262.1796100000001000	251.7984400000000600	260.5308200000000000	150.0000000000000000
720.0000000000000000	113.3583000000000100	115.8831000000000100	107.7119500000000000	116.0611000000000100	114.1807000000000200	108.9773199999999900	112.8205000000000100	200.0000000000000000
960.0000000000000000	40.3352000000000000	41.6533000000000000	37.9800400000000000	41.6056700000000000	40.7461000000000060	38.5994900000000000	40.0196300000000000	280.0000000000000000
1350.0000000000000000	12.1040400000000010	12.6146200000000000	11.3058300000000000	12.5684900000000000	12.2633599999999990	11.5482600000000000	11.9704300000000000	500.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Mtt-nnlo-HT4-binExp2-NNPDF30.dat <==
337.5000000000000000	79.4571000000000100	81.9883000000000000	74.9902000000000000	82.1763000000000000	79.8984000000000000	75.4118000000000000	79.2825000000000100	75.0000000000000000
412.5000000000000000	261.2750000000000000	262.4717000000000000	251.2248000000000200	263.8202000000000000	262.2242000000000000	252.4494000000000000	261.1143000000000000	75.0000000000000000
490.0000000000000000	193.4203000000000000	195.2102100000000000	185.5895500000000000	196.2053200000000300	194.1451900000000000	186.7545900000000400	193.1949900000000200	80.0000000000000000
577.5000000000000000	130.0370300000000000	132.0014000000000000	124.2678800000000000	132.4314000000000000	130.7452600000000000	125.3611430000000000	129.6623900000000000	95.0000000000000000
682.5000000000000000	78.9543700000000000	80.6481000000000000	75.1145700000000000	80.8120000000000100	79.4887100000000000	75.9523400000000000	78.6162500000000100	115.0000000000000000
795.0000000000000000	37.3215500000000000	38.2429400000000000	35.3336500000000000	38.2591900000000000	37.6452400000000000	35.8218899999999960	37.0905900000000000	110.0000000000000000
975.0000000000000000	32.4369300000000000	33.5314900000000050	30.5183900000000000	33.4854800000000000	32.7733300000000000	31.0265000000000020	32.1760400000000000	250.0000000000000000
1550.0000000000000000	13.5211400000000000	14.0983100000000000	12.6177700000000000	14.0380200000000000	13.7083200000000000	12.8988700000000000	13.3630200000000000	900.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-PTavt-lo-MT2-binExp1-NNPDF30.dat <==
32.5000000000000000	145.3010000000000000	188.7010000000000000	113.8610000000000000	179.4140000000000000	152.8220000000000000	120.0650000000000000	137.7930000000000000	65.0000000000000000
95.0000000000000000	221.9590000000000000	290.0459999999999400	173.0050000000000000	273.2180000000000000	235.6320000000000000	183.8830000000000000	208.8300000000000000	60.0000000000000000
162.5000000000000000	155.2220000000000000	204.7810000000000300	120.0090000000000100	190.0960000000000300	167.2140000000000000	129.1320000000000000	144.2560000000000000	75.0000000000000000
245.0000000000000000	58.0253000000000000	77.4027000000000000	44.4484000000000100	70.6114000000000000	63.6066000000000000	48.5274000000000000	53.1483000000000060	90.0000000000000000
345.0000000000000000	16.2718999999999950	21.9269000000000000	12.3605000000000000	19.6710000000000000	18.1382000000000000	13.6835000000000000	14.6986999999999990	110.0000000000000000
475.0000000000000000	4.1260300000000000	5.6045100000000000	3.1140000000000000	4.9554700000000000	4.6664700000000000	3.4886800000000004	3.6829200000000006	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-PTavt-lo-MT2-binExp2-NNPDF30.dat <==
22.5000000000000000	75.4767000000000000	97.9203000000000100	59.1988000000000060	93.2443000000000000	79.2618000000000000	62.3421000000000000	71.6712000000000000	45.0000000000000000
67.5000000000000000	167.2620000000000000	217.8080000000000000	130.7650000000000000	206.2570000000000300	176.6300000000000000	138.3650000000000000	158.0740000000000000	45.0000000000000000
112.5000000000000000	154.2150000000000000	202.0320000000000000	119.9410000000000000	189.5780000000000000	164.3460000000000000	127.8980000000000000	144.6220000000000000	45.0000000000000000
157.5000000000000000	97.9150000000000200	129.1570000000000000	75.7117000000000000	119.9260000000000000	105.4530000000000200	81.4507000000000000	91.0161000000000100	45.0000000000000000
202.5000000000000000	52.3237000000000100	69.4780000000000000	40.2348000000000000	63.8476000000000000	56.9380000000000000	43.6604000000000000	48.2186000000000000	45.0000000000000000
247.5000000000000000	26.3318000000000000	35.1722000000000000	20.1478000000000000	32.0178000000000000	28.9261000000000000	22.0360000000000000	24.0756000000000000	45.0000000000000000
292.5000000000000000	13.2035000000000000	17.7260000000000000	10.0604000000000010	16.0033000000000000	14.6249000000000000	11.0791000000000000	11.9895000000000010	45.0000000000000000
357.5000000000000000	10.0507000000000000	13.5646000000000000	7.6248900000000000	12.1365000000000000	11.2334000000000000	8.4597600000000000	9.0588400000000000	85.0000000000000000
600.0000000000000000	5.0055000000000000	6.8054000000000010	3.7750700000000000	6.0045400000000000	5.6732200000000000	4.2365900000000000	4.4602800000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-PTavt-nlo-MT2-binExp1-NNPDF30.dat <==
32.5000000000000000	195.5417000000000000	217.2998000000000000	173.4445000000000300	213.4521500000000200	199.8497500000000000	176.6041000000000200	193.0217500000000000	65.0000000000000000
95.0000000000000000	289.7674500000000000	317.9410000000000300	258.5032500000000000	312.7937500000000500	296.5283000000000000	263.7997500000000000	285.8272000000000000	60.0000000000000000
162.5000000000000000	203.9765500000000300	223.4380000000000000	181.4718800000000000	219.6630500000000300	209.5988000000000000	186.2441050000000000	200.3708850000000000	75.0000000000000000
245.0000000000000000	78.8659999999999900	87.0360200000000100	69.5451600000000100	85.2566200000000100	81.5693250000000000	71.9613699999999900	76.9264949999999900	90.0000000000000000
345.0000000000000000	22.9755300000000000	25.6064600000000000	20.0600500000000040	24.9511249999999980	23.9349900000000000	20.9370450000000000	22.2328199999999970	110.0000000000000000
475.0000000000000000	5.9927960000000000	6.7255200000000010	5.1931540000000000	6.5185450000000000	6.2850234999999990	5.4634215000000010	5.7557250000000000	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-PTavt-nlo-MT2-binExp2-NNPDF30.dat <==
22.5000000000000000	102.7947000000000000	114.6953499999999900	90.9698500000000100	112.6077500000000100	105.0553500000000000	92.6153500000000000	101.4491500000000000	45.0000000000000000
67.5000000000000000	220.4582000000000300	243.0710499999999900	196.3398000000000000	239.0031000000000200	225.3888999999999800	200.0557000000000000	217.6295000000000000	45.0000000000000000
112.5000000000000000	200.7168500000000000	219.7524500000000000	179.1219500000000000	216.2423500000000000	205.5682000000000000	183.0208000000000000	197.8393500000000200	45.0000000000000000
157.5000000000000000	128.5816549999999800	140.8394500000000000	114.4107699999999900	138.4633550000000400	132.1154350000000000	117.4060500000000000	126.3204649999999800	45.0000000000000000
202.5000000000000000	69.9651844999999900	76.8956050000000000	61.9613133500000000	75.4658085000000100	72.1508681000000000	63.8829280000000000	68.4645564999999900	45.0000000000000000
247.5000000000000000	35.9575750000000060	39.7259650000000000	31.6695400000000050	38.8933950000000050	37.2210150000000000	32.8036100000000060	35.0412050000000050	45.0000000000000000
292.5000000000000000	18.3795599999999980	20.4048150000000000	16.1078419999999980	19.9260650000000000	19.0929850000000020	16.7558000000000000	17.8411800000000000	45.0000000000000000
357.5000000000000000	14.2749350000000000	15.9356850000000000	12.4440549999999970	15.5133150000000000	14.8886600000000000	13.0063500000000010	13.7952600000000000	85.0000000000000000
600.0000000000000000	7.2811565000000000	8.1752800000000000	6.3048465000000000	7.9169950000000000	7.6442800000000000	6.6414700000000000	6.9846685000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-PTavt-nnlo-MT2-binExp1-NNPDF30.dat <==
32.5000000000000000	204.6018000000000300	207.7726500000000000	195.0990000000000200	208.7528500000000000	205.4368500000000000	196.1745000000000000	204.4146500000000000	65.0000000000000000
95.0000000000000000	299.6855500000000300	302.7705400000000400	287.1808500000000000	304.0430550000000000	300.9629999999999700	288.9767500000000400	299.2586000000000000	60.0000000000000000
162.5000000000000000	209.8363650000000000	211.8792000000000500	200.9971650000000000	212.7249000000000000	210.9499800000000400	202.7221700000000000	209.2768600000000300	75.0000000000000000
245.0000000000000000	81.1715300000000000	81.8993000000000100	77.5125550000000000	82.3421000000000200	81.6547950000000100	78.4024650000000000	80.8560200000000000	90.0000000000000000
345.0000000000000000	23.5938249999999950	23.7737750000000000	22.4651500000000000	23.9296600000000020	23.7570850000000000	22.7932750000000000	23.4667600000000000	110.0000000000000000
475.0000000000000000	6.0876199999999990	6.0825600000000000	5.8044460000000000	6.1439050000000000	6.1256450000000005	5.9018500000000005	6.0522050000000010	150.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-PTavt-nnlo-MT2-binExp2-NNPDF30.dat <==
22.5000000000000000	108.7152000000000100	111.0222500000000100	103.2405500000000100	111.4771000000000200	109.1997500000000100	103.8264000000000200	108.5859500000000100	45.0000000000000000
67.5000000000000000	229.1245000000000000	231.7607249999999800	219.2863000000000400	232.7144650000000200	230.1422500000000200	220.6028000000000000	228.8084000000000000	45.0000000000000000
112.5000000000000000	206.2717350000000000	208.0362799999999800	197.9166550000000000	208.9659400000000000	207.1192150000000000	199.1999300000000500	205.9772650000000000	45.0000000000000000
157.5000000000000000	132.0511500000000000	133.1678000000000000	126.5526265000000000	133.7961450000000000	132.6848000000000000	127.5947690000000100	131.7536900000000000	45.0000000000000000
202.5000000000000000	72.0871050000000100	72.8848500000000000	68.9001800000000000	73.2151850000000000	72.5024800000000000	69.6010650000000000	71.8486849999999900	45.0000000000000000
247.5000000000000000	37.0665700000000000	37.3799600000000000	35.3816350000000000	37.5650100000000000	37.3089900000000000	35.8119250000000000	36.9012450000000000	45.0000000000000000
292.5000000000000000	18.9304050000000000	19.1003850000000000	18.0384450000000000	19.2080600000000000	19.0618950000000000	18.2849599999999980	18.8344150000000030	45.0000000000000000
357.5000000000000000	14.6453699999999980	14.7455499999999980	13.9416000000000010	14.8505699999999980	14.7445249999999980	14.1499500000000000	14.5655399999999990	85.0000000000000000
600.0000000000000000	7.3726749999999990	7.3523800000000000	7.0344300000000000	7.4326849999999990	7.4163500000000000	7.1541000000000000	7.3302000000000000	400.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Yavt-lo-HT4-binExp1-NNPDF30.dat <==
-2.0500000000000003	51.6512999999999900	68.7205499999999700	39.6832000000000000	63.4722000000000000	55.9267000000000000	42.8507999999999900	47.8357499999999900	0.9000000000000000
-1.3000000000000000	71.5215499999999900	93.9285500000000000	55.5139499999999940	87.8324500000000200	76.4927500000000000	59.3678500000000040	66.8830000000000100	0.6000000000000000
-0.7500000000000000	79.4275000000000000	103.6469999999999900	61.9632500000000000	97.5141000000000100	84.4318000000000100	65.9456999999999900	74.6360500000000100	0.5000000000000000
-0.2500000000000000	89.4110499999999900	116.3350000000000100	69.9149000000000000	109.7585000000000000	94.7786500000000000	74.2418500000000000	84.2060000000000000	0.5000000000000000
0.2500000000000000	89.4110499999999900	116.3350000000000100	69.9149000000000000	109.7585000000000000	94.7786500000000000	74.2418500000000000	84.2060000000000000	0.5000000000000000
0.7500000000000000	79.4275000000000000	103.6469999999999900	61.9632500000000000	97.5141000000000100	84.4318000000000100	65.9456999999999900	74.6360500000000100	0.5000000000000000
1.3000000000000000	71.5215499999999900	93.9285500000000000	55.5139499999999940	87.8324500000000200	76.4927500000000000	59.3678500000000040	66.8830000000000100	0.6000000000000000
2.0500000000000003	51.6512999999999900	68.7205499999999700	39.6832000000000000	63.4722000000000000	55.9267000000000000	42.8507999999999900	47.8357499999999900	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Yavt-lo-HT4-binExp2-NNPDF30.dat <==
-2.0500000000000003	51.6512999999999900	68.7205499999999700	39.6832000000000000	63.4722000000000000	55.9267000000000000	42.8507999999999900	47.8357499999999900	0.9000000000000000
-1.4500000000000002	32.0340000000000060	42.1734500000000000	24.8160500000000040	39.3440500000000000	34.3408500000000000	26.5878500000000030	29.9011000000000000	0.3000000000000000
-1.1500000000000001	39.4876000000000000	51.7551000000000000	30.6979000000000000	48.4884500000000000	42.1519000000000050	32.7799500000000000	36.9819000000000000	0.3000000000000000
-0.8500000000000001	45.9559500000000000	60.0233000000000060	35.8255000000000000	56.4227500000000100	48.8935000000000000	38.1543000000000060	43.1539000000000000	0.3000000000000000
-0.5500000000000000	50.8563000000000000	66.2601000000000000	39.7238500000000000	62.4329500000000000	53.9795000000000000	42.2263500000000000	47.8457499999999950	0.3000000000000000
-0.3000000000000000	35.6857500000000000	46.4347500000000000	27.9030000000000000	43.8069000000000060	37.8304500000000000	29.6313500000000000	33.6066500000000000	0.2000000000000000
-0.1000000000000000	36.3405499999999900	47.2642500000000040	28.4258000000000020	44.6097500000000050	38.5070000000000050	30.1755500000000000	34.2357500000000000	0.2000000000000000
0.1000000000000000	36.3405499999999900	47.2642500000000040	28.4258000000000020	44.6097500000000050	38.5070000000000050	30.1755500000000000	34.2357500000000000	0.2000000000000000
0.3000000000000000	35.6857500000000000	46.4347500000000000	27.9030000000000000	43.8069000000000060	37.8304500000000000	29.6313500000000000	33.6066500000000000	0.2000000000000000
0.5500000000000000	50.8563000000000000	66.2601000000000000	39.7238500000000000	62.4329500000000000	53.9795000000000000	42.2263500000000000	47.8457499999999950	0.3000000000000000
0.8500000000000001	45.9559500000000000	60.0233000000000060	35.8255000000000000	56.4227500000000100	48.8935000000000000	38.1543000000000060	43.1539000000000000	0.3000000000000000
1.1500000000000001	39.4876000000000000	51.7551000000000000	30.6979000000000000	48.4884500000000000	42.1519000000000050	32.7799500000000000	36.9819000000000000	0.3000000000000000
1.4500000000000002	32.0340000000000060	42.1734500000000000	24.8160500000000040	39.3440500000000000	34.3408500000000000	26.5878500000000030	29.9011000000000000	0.3000000000000000
2.0500000000000003	51.6512999999999900	68.7205499999999700	39.6832000000000000	63.4722000000000000	55.9267000000000000	42.8507999999999900	47.8357499999999900	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Yavt-nlo-HT4-binExp1-NNPDF30.dat <==
-2.0500000000000003	67.7205449999999900	74.4627999999999900	60.0610150000000000	73.1377050000000000	69.6207500000000000	61.6565449999999940	66.4917150000000000	0.9000000000000000
-1.3000000000000000	93.7960900000000000	103.1442500000000000	83.4086100000000100	101.3803000000000000	96.1982000000000100	85.3737450000000100	92.2876750000000100	0.6000000000000000
-0.7500000000000000	105.1203500000000000	115.5886000000000000	93.6011700000000000	113.6466000000000000	107.6982500000000000	95.6787550000000100	103.5338300000000000	0.5000000000000000
-0.2500000000000000	118.9680999999999900	130.7935000000000000	106.0022899999999900	128.6186500000000000	121.8192499999999800	108.2828199999999900	117.2329999999999900	0.5000000000000000
0.2500000000000000	118.9680999999999900	130.7935000000000000	106.0022899999999900	128.6186500000000000	121.8192499999999800	108.2828199999999900	117.2329999999999900	0.5000000000000000
0.7500000000000000	105.1203500000000000	115.5886000000000000	93.6011700000000000	113.6466000000000000	107.6982500000000000	95.6787550000000100	103.5338300000000000	0.5000000000000000
1.3000000000000000	93.7960900000000000	103.1442500000000000	83.4086100000000100	101.3803000000000000	96.1982000000000100	85.3737450000000100	92.2876750000000100	0.6000000000000000
2.0500000000000003	67.7205449999999900	74.4627999999999900	60.0610150000000000	73.1377050000000000	69.6207500000000000	61.6565449999999940	66.4917150000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Yavt-nlo-HT4-binExp2-NNPDF30.dat <==
-2.0500000000000003	67.7210000000000000	74.4634000000000000	60.0613550000000060	73.1383250000000000	69.6212000000000200	61.6568849999999900	66.4921650000000000	0.9000000000000000
-1.4500000000000002	41.9003400000000100	46.0882250000000000	37.2380950000000000	45.2924100000000040	42.9924950000000050	38.1356000000000040	41.2100150000000000	0.3000000000000000
-1.1500000000000001	51.8979250000000000	57.0596550000000000	46.1723500000000000	56.0915950000000100	53.2079800000000060	47.2400250000000000	51.0803800000000050	0.3000000000000000
-0.8500000000000001	60.7258350000000040	66.7878499999999900	54.0572050000000000	65.6611350000000000	62.2251700000000000	55.2679900000000100	59.8001299999999960	0.3000000000000000
-0.5500000000000000	67.4860850000000000	74.1835500000000000	60.1167800000000000	72.9464500000000000	69.1205700000000000	61.4291200000000050	66.4866250000000000	0.3000000000000000
-0.3000000000000000	47.4749800000000000	52.1949350000000000	42.3002100000000100	51.3255650000000000	48.6149400000000040	43.2121200000000000	46.7806150000000000	0.2000000000000000
-0.1000000000000000	48.3959500000000000	53.2083300000000000	43.1254150000000040	52.3254450000000000	49.5513600000000000	44.0479550000000000	47.6945450000000050	0.2000000000000000
0.1000000000000000	48.3959500000000000	53.2083300000000000	43.1254150000000040	52.3254450000000000	49.5513600000000000	44.0479550000000000	47.6945450000000050	0.2000000000000000
0.3000000000000000	47.4749800000000000	52.1949350000000000	42.3002100000000100	51.3255650000000000	48.6149400000000040	43.2121200000000000	46.7806150000000000	0.2000000000000000
0.5500000000000000	67.4860850000000000	74.1835500000000000	60.1167800000000000	72.9464500000000000	69.1205700000000000	61.4291200000000050	66.4866250000000000	0.3000000000000000
0.8500000000000001	60.7258350000000040	66.7878499999999900	54.0572050000000000	65.6611350000000000	62.2251700000000000	55.2679900000000100	59.8001299999999960	0.3000000000000000
1.1500000000000001	51.8979250000000000	57.0596550000000000	46.1723500000000000	56.0915950000000100	53.2079800000000060	47.2400250000000000	51.0803800000000050	0.3000000000000000
1.4500000000000002	41.9003400000000100	46.0882250000000000	37.2380950000000000	45.2924100000000040	42.9924950000000050	38.1356000000000040	41.2100150000000000	0.3000000000000000
2.0500000000000003	67.7210000000000000	74.4634000000000000	60.0613550000000060	73.1383250000000000	69.6212000000000200	61.6568849999999900	66.4921650000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Yavt-nnlo-HT4-binExp1-NNPDF30.dat <==
-2.0500000000000003	71.0389950000000000	72.5279200000000000	67.5868439999999900	72.7376099999999900	71.4708350000000000	68.1974805000000100	70.8059610000000000	0.9000000000000000
-1.3000000000000000	97.3229600000000000	98.7231500000000000	92.9909150000000000	99.0916400000000100	97.8069100000000200	93.6944500000000000	97.1020600000000000	0.6000000000000000
-0.7500000000000000	108.5425750000000000	109.6114845000000000	103.9789950000000000	110.0709500000000100	109.0343200000000100	104.7022150000000000	108.3445350000000000	0.5000000000000000
-0.2500000000000000	122.9045750000000000	124.1697950000000000	117.7515050000000100	124.6741350000000000	123.4574750000000000	118.5431550000000000	122.6954500000000000	0.5000000000000000
0.2500000000000000	122.9045750000000000	124.1697950000000000	117.7515050000000100	124.6741350000000000	123.4574750000000000	118.5431550000000000	122.6954500000000000	0.5000000000000000
0.7500000000000000	108.5425750000000000	109.6114845000000000	103.9789950000000000	110.0709500000000100	109.0343200000000100	104.7022150000000000	108.3445350000000000	0.5000000000000000
1.3000000000000000	97.3229600000000000	98.7231500000000000	92.9909150000000000	99.0916400000000100	97.8069100000000200	93.6944500000000000	97.1020600000000000	0.6000000000000000
2.0500000000000003	71.0389950000000000	72.5279200000000000	67.5868439999999900	72.7376099999999900	71.4708350000000000	68.1974805000000100	70.8059610000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Yavt-nnlo-HT4-binExp2-NNPDF30.dat <==
-2.0500000000000003	71.0392500000000000	72.5313650000000000	67.5855269999999800	72.7343300000000000	71.4765200000000000	68.1990385000000000	70.8028415000000000	0.9000000000000000
-1.4500000000000002	43.6125735000000100	44.3155850000000000	41.6199550000000040	44.4730750000000100	43.8378979999999960	41.9446400000000100	43.5052115000000000	0.3000000000000000
-1.1500000000000001	53.7041600000000000	54.4028850000000100	51.3656450000000000	54.6381460000000060	53.9445250000000000	51.7330750000000100	53.6049800000000050	0.3000000000000000
-0.8500000000000001	62.6920849999999900	63.3613680000000060	60.0327750000000100	63.6140445000000060	62.9884000000000060	60.4615500000000000	62.5668649999999900	0.3000000000000000
-0.5500000000000000	69.7282549999999900	70.4123650000000000	66.8111800000000100	70.6982745000000000	70.0446300000000000	67.2686899999999900	69.6034500000000100	0.3000000000000000
-0.3000000000000000	49.0794900000000000	49.5445574999999960	47.0333900000000100	49.7511090000000000	49.3024450000000060	47.3544400000000040	48.9937800000000000	0.2000000000000000
-0.1000000000000000	49.9381300000000100	50.4434045000000000	47.8478150000000000	50.6491520000000000	50.1580800000000000	48.1633350000000040	49.8577100000000000	0.2000000000000000
0.1000000000000000	49.9381300000000100	50.4434045000000000	47.8478150000000000	50.6491520000000000	50.1580800000000000	48.1633350000000040	49.8577100000000000	0.2000000000000000
0.3000000000000000	49.0794900000000000	49.5445574999999960	47.0333900000000100	49.7511090000000000	49.3024450000000060	47.3544400000000040	48.9937800000000000	0.2000000000000000
0.5500000000000000	69.7282549999999900	70.4123650000000000	66.8111800000000100	70.6982745000000000	70.0446300000000000	67.2686899999999900	69.6034500000000100	0.3000000000000000
0.8500000000000001	62.6920849999999900	63.3613680000000060	60.0327750000000100	63.6140445000000060	62.9884000000000060	60.4615500000000000	62.5668649999999900	0.3000000000000000
1.1500000000000001	53.7041600000000000	54.4028850000000100	51.3656450000000000	54.6381460000000060	53.9445250000000000	51.7330750000000100	53.6049800000000050	0.3000000000000000
1.4500000000000002	43.6125735000000100	44.3155850000000000	41.6199550000000040	44.4730750000000100	43.8378979999999960	41.9446400000000100	43.5052115000000000	0.3000000000000000
2.0500000000000003	71.0392500000000000	72.5313650000000000	67.5855269999999800	72.7343300000000000	71.4765200000000000	68.1990385000000000	70.8028415000000000	0.9000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Ytt-lo-HT4-binExp1-NNPDF30.dat <==
-2.0000000000000000	45.3932000000000000	60.3217000000000000	34.9444000000000000	55.8012000000000000	49.0738000000000000	37.6480000000000000	42.1352000000000000	1.0000000000000000
-1.2500000000000000	61.3836000000000000	80.7911000000000000	47.5678000000000000	75.3946000000000000	65.7828000000000000	50.9458000000000000	57.3168000000000000	0.5000000000000000
-0.7500000000000000	87.9870000000000000	115.1640000000000000	68.4643000000000000	108.0270000000000000	93.8094000000000000	73.0501000000000000	82.4691000000000000	0.5000000000000000
-0.2500000000000000	103.7450000000000000	135.3420000000000000	80.9279000000000000	127.3470000000000000	110.2700000000000000	86.1477000000000000	97.4660000000000000	0.5000000000000000
0.2500000000000000	103.7450000000000000	135.3420000000000000	80.9279000000000000	127.3470000000000000	110.2700000000000000	86.1477000000000000	97.4660000000000000	0.5000000000000000
0.7500000000000000	87.9870000000000000	115.1640000000000000	68.4643000000000000	108.0270000000000000	93.8094000000000000	73.0501000000000000	82.4691000000000000	0.5000000000000000
1.2500000000000000	61.3836000000000000	80.7911000000000000	47.5678000000000000	75.3946000000000000	65.7828000000000000	50.9458000000000000	57.3168000000000000	0.5000000000000000
2.0000000000000000	45.3932000000000000	60.3217000000000000	34.9444000000000000	55.8012000000000000	49.0738000000000000	37.6480000000000000	42.1352000000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Ytt-lo-HT4-binExp2-NNPDF30.dat <==
-1.8000000000000000	63.3131000000000000	83.8567000000000000	48.8484000000000000	77.8085000000000000	68.2395000000000000	52.5225000000000000	58.8870000000000000	1.0000000000000000
-1.1000000000000000	56.0573000000000000	73.6525000000000200	43.4951000000000100	68.8430000000000000	59.9790000000000000	46.5306000000000000	52.4034000000000050	0.4000000000000000
-0.7500000000000000	52.9752000000000000	69.3380000000000100	41.2206000000000050	65.0406000000000000	56.4810000000000000	43.9820000000000060	49.6525000000000000	0.3000000000000000
-0.5000000000000000	39.2669999999999960	51.2882999999999900	30.6024999999999960	48.2038999999999900	41.7840000000000000	32.6046000000000000	36.8584999999999900	0.2000000000000000
-0.3000000000000000	41.3488000000000000	53.9470000000000000	32.2527000000000000	50.7560000000000000	43.9532000000000100	34.3351000000000040	38.8439000000000000	0.2000000000000000
-0.1000000000000000	42.4379000000000060	55.3358000000000000	33.1170000000000000	52.0911000000000000	45.0864000000000000	35.2405000000000000	39.8838000000000100	0.2000000000000000
0.1000000000000000	42.4379000000000060	55.3358000000000000	33.1170000000000000	52.0911000000000000	45.0864000000000000	35.2405000000000000	39.8838000000000100	0.2000000000000000
0.3000000000000000	41.3488000000000000	53.9470000000000000	32.2527000000000000	50.7560000000000000	43.9532000000000100	34.3351000000000040	38.8439000000000000	0.2000000000000000
0.5000000000000000	39.2669999999999960	51.2882999999999900	30.6024999999999960	48.2038999999999900	41.7840000000000000	32.6046000000000000	36.8584999999999900	0.2000000000000000
0.7500000000000000	52.9752000000000000	69.3380000000000100	41.2206000000000050	65.0406000000000000	56.4810000000000000	43.9820000000000060	49.6525000000000000	0.3000000000000000
1.1000000000000000	56.0573000000000000	73.6525000000000200	43.4951000000000100	68.8430000000000000	59.9790000000000000	46.5306000000000000	52.4034000000000050	0.4000000000000000
1.8000000000000000	63.3131000000000000	83.8567000000000000	48.8484000000000000	77.8085000000000000	68.2395000000000000	52.5225000000000000	58.8870000000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Ytt-nlo-HT4-binExp1-NNPDF30.dat <==
-2.0000000000000000	59.0817200000000000	64.5971000000000000	52.6679300000000050	63.4337000000000000	60.6968700000000040	53.9854099999999950	58.0765500000000000	1.0000000000000000
-1.2500000000000000	79.8276800000000000	87.8811000000000000	70.9801900000000000	86.3081000000000000	81.8992000000000100	72.6459299999999900	78.5351199999999900	0.5000000000000000
-0.7500000000000000	116.6049999999999900	128.4151000000000000	103.6287700000000000	126.2395000000000000	119.5491000000000100	106.0339300000000000	114.7603599999999900	0.5000000000000000
-0.2500000000000000	139.5385999999999700	153.6628000000000000	123.9957599999999900	151.1283000000000000	143.0160000000000000	126.8618900000000000	137.3527000000000000	0.5000000000000000
0.2500000000000000	139.5385999999999700	153.6628000000000000	123.9957599999999900	151.1283000000000000	143.0160000000000000	126.8618900000000000	137.3527000000000000	0.5000000000000000
0.7500000000000000	116.6049999999999900	128.4151000000000000	103.6287700000000000	126.2395000000000000	119.5491000000000100	106.0339300000000000	114.7603599999999900	0.5000000000000000
1.2500000000000000	79.8276800000000000	87.8811000000000000	70.9801900000000000	86.3081000000000000	81.8992000000000100	72.6459299999999900	78.5351199999999900	0.5000000000000000
2.0000000000000000	59.0817200000000000	64.5971000000000000	52.6679300000000050	63.4337000000000000	60.6968700000000040	53.9854099999999950	58.0765500000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Ytt-nlo-HT4-binExp2-NNPDF30.dat <==
-1.8000000000000000	82.1862999999999900	90.1108000000000000	73.2047600000000100	88.4731999999999900	84.3903000000000100	74.9830100000000100	80.8182400000000000	1.0000000000000000
-1.1000000000000000	73.2398500000000200	80.6299000000000000	65.1093200000000000	79.2113000000000000	75.1252100000000100	66.6332000000000000	72.0607700000000000	0.4000000000000000
-0.7500000000000000	70.1870400000000100	77.3082000000000000	62.3741299999999940	75.9985000000000000	71.9583100000000100	63.8209300000000200	69.0769700000000200	0.3000000000000000
-0.5000000000000000	52.5243799999999940	57.8635900000000100	46.6688700000000000	56.8983699999999900	53.8391400000000000	47.7488200000000000	51.6978299999999960	0.2000000000000000
-0.3000000000000000	55.5960700000000100	61.2148200000000000	49.4061200000000000	60.2051599999999900	56.9818400000000000	50.5480900000000100	54.7250000000000000	0.2000000000000000
-0.1000000000000000	57.2042500000000100	62.9911300000000050	50.8326299999999950	61.9561500000000000	58.6269800000000000	52.0065800000000000	56.3095200000000000	0.2000000000000000
0.1000000000000000	57.2042500000000100	62.9911300000000050	50.8326299999999950	61.9561500000000000	58.6269800000000000	52.0065800000000000	56.3095200000000000	0.2000000000000000
0.3000000000000000	55.5960700000000100	61.2148200000000000	49.4061200000000000	60.2051599999999900	56.9818400000000000	50.5480900000000100	54.7250000000000000	0.2000000000000000
0.5000000000000000	52.5243799999999940	57.8635900000000100	46.6688700000000000	56.8983699999999900	53.8391400000000000	47.7488200000000000	51.6978299999999960	0.2000000000000000
0.7500000000000000	70.1870400000000100	77.3082000000000000	62.3741299999999940	75.9985000000000000	71.9583100000000100	63.8209300000000200	69.0769700000000200	0.3000000000000000
1.1000000000000000	73.2398500000000200	80.6299000000000000	65.1093200000000000	79.2113000000000000	75.1252100000000100	66.6332000000000000	72.0607700000000000	0.4000000000000000
1.8000000000000000	82.1862999999999900	90.1108000000000000	73.2047600000000100	88.4731999999999900	84.3903000000000100	74.9830100000000100	80.8182400000000000	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Ytt-nnlo-HT4-binExp1-NNPDF30.dat <==
-2.0000000000000000	61.7363970000000000	62.9852500000000000	58.8749900000000040	63.2094000000000000	62.0667900000000050	59.3542300000000000	61.5653800000000050	1.0000000000000000
-1.2500000000000000	82.8801699999999900	84.0146200000000000	79.1926900000000100	84.3483900000000000	83.3043400000000000	79.7995400000000100	82.6856800000000000	0.5000000000000000
-0.7500000000000000	120.7513200000000000	122.1977600000000000	115.4901600000000000	122.6751199999999900	121.3416300000000000	116.3442900000000000	120.5038400000000000	0.5000000000000000
-0.2500000000000000	144.5934800000000000	146.4062380000000000	138.2274000000000000	146.9145380000000000	145.3192800000000000	139.2651300000000000	144.2665300000000000	0.5000000000000000
0.2500000000000000	144.5934800000000000	146.4062380000000000	138.2274000000000000	146.9145380000000000	145.3192800000000000	139.2651300000000000	144.2665300000000000	0.5000000000000000
0.7500000000000000	120.7513200000000000	122.1977600000000000	115.4901600000000000	122.6751199999999900	121.3416300000000000	116.3442900000000000	120.5038400000000000	0.5000000000000000
1.2500000000000000	82.8801699999999900	84.0146200000000000	79.1926900000000100	84.3483900000000000	83.3043400000000000	79.7995400000000100	82.6856800000000000	0.5000000000000000
2.0000000000000000	61.7363970000000000	62.9852500000000000	58.8749900000000040	63.2094000000000000	62.0667900000000050	59.3542300000000000	61.5653800000000050	1.0000000000000000


==> anc/LHC13-specific_experimental_binning/NNPDF30/LHC13-Ytt-nnlo-HT4-binExp2-NNPDF30.dat <==
-1.8000000000000000	85.7032639999999900	87.2257700000000100	81.7972900000000000	87.5581900000000000	86.1479909999999900	82.4406800000000000	85.4853500000000000	1.0000000000000000
-1.1000000000000000	75.9169500000000000	76.8689100000000000	72.5819400000000000	77.1764900000000000	76.3024200000000300	73.1349200000000000	75.7449900000000000	0.4000000000000000
-0.7500000000000000	72.6837100000000200	73.5925200000000100	69.4980100000000000	73.8808700000000000	73.0397000000000000	70.0125100000000000	72.5347200000000100	0.3000000000000000
-0.5000000000000000	54.5442700000000000	55.2776669999999940	52.1446900000000040	55.4764629999999950	54.8173300000000000	52.5366200000000000	54.4224499999999900	0.2000000000000000
-0.3000000000000000	57.4666300000000000	58.1121730000000100	54.9527100000000000	58.3269990000000000	57.7438300000000000	55.3572700000000000	57.3457900000000000	0.2000000000000000
-0.1000000000000000	59.3001500000000000	60.0374120000000000	56.6915100000000000	60.2321200000000000	59.6059000000000000	57.1212400000000000	59.1600100000000000	0.2000000000000000
0.1000000000000000	59.3001500000000000	60.0374120000000000	56.6915100000000000	60.2321200000000000	59.6059000000000000	57.1212400000000000	59.1600100000000000	0.2000000000000000
0.3000000000000000	57.4666300000000000	58.1121730000000100	54.9527100000000000	58.3269990000000000	57.7438300000000000	55.3572700000000000	57.3457900000000000	0.2000000000000000
0.5000000000000000	54.5442700000000000	55.2776669999999940	52.1446900000000040	55.4764629999999950	54.8173300000000000	52.5366200000000000	54.4224499999999900	0.2000000000000000
0.7500000000000000	72.6837100000000200	73.5925200000000100	69.4980100000000000	73.8808700000000000	73.0397000000000000	70.0125100000000000	72.5347200000000100	0.3000000000000000
1.1000000000000000	75.9169500000000000	76.8689100000000000	72.5819400000000000	77.1764900000000000	76.3024200000000300	73.1349200000000000	75.7449900000000000	0.4000000000000000
1.8000000000000000	85.7032639999999900	87.2257700000000100	81.7972900000000000	87.5581900000000000	86.1479909999999900	82.4406800000000000	85.4853500000000000	1.0000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Mtt-lo-HT4-CT14.dat <==
350.0000000000000000	6.2246700000000000	8.1514700000000000	4.8547300000000000	7.7777300000000000	6.5237800000000010	5.0988800000000000	5.9266100000000000	20.0000000000000000
370.0000000000000000	15.6956000000000000	20.6531000000000000	12.1873000000000000	19.5908000000000000	16.5468000000000000	12.8679000000000000	14.8655000000000030	20.0000000000000000
390.0000000000000000	17.5544000000000000	23.2167000000000030	13.5675000000000000	21.8843000000000000	18.6231000000000000	14.4057000000000010	16.5329000000000000	20.0000000000000000
410.0000000000000000	17.1537000000000000	22.7895000000000000	13.2037000000000010	21.3612000000000000	18.3006000000000000	14.0895000000000000	16.0752000000000020	20.0000000000000000
430.0000000000000000	15.8245000000000000	21.1097000000000000	12.1358000000000010	19.6862000000000000	16.9687000000000000	13.0083000000000020	14.7631000000000000	20.0000000000000000
450.0000000000000000	14.1712000000000020	18.9759000000000030	10.8310000000000000	17.6132000000000000	15.2674000000000020	11.6579000000000010	13.1659000000000000	20.0000000000000000
470.0000000000000000	12.4659000000000010	16.7516000000000000	9.4974200000000020	15.4806000000000030	13.4893000000000020	10.2620000000000000	11.5370000000000030	20.0000000000000000
490.0000000000000000	10.8544000000000000	14.6352000000000000	8.2448400000000000	13.4689000000000010	11.7942000000000020	8.9410600000000000	10.0091000000000000	20.0000000000000000
510.0000000000000000	9.3970000000000000	12.7111000000000020	7.1172600000000010	11.6521000000000000	10.2509000000000010	7.7450400000000010	8.6352200000000000	20.0000000000000000
530.0000000000000000	8.1022900000000000	10.9937000000000020	6.1197500000000010	10.0399000000000000	8.8718100000000000	6.6815500000000005	7.4209100000000010	20.0000000000000000
550.0000000000000000	6.9789700000000010	9.4981000000000000	5.2571500000000000	8.6426100000000000	7.6696200000000000	5.7581200000000000	6.3716700000000000	20.0000000000000000
570.0000000000000000	6.0075500000000000	8.1998100000000000	4.5137200000000000	7.4353100000000000	6.6250800000000000	4.9589700000000010	5.4680300000000010	20.0000000000000000
590.0000000000000000	5.1695300000000000	7.0760000000000005	3.8743200000000000	6.3946300000000010	5.7202000000000010	4.2691400000000000	4.6913400000000000	20.0000000000000000
620.0000000000000000	8.2971800000000000	11.4025800000000000	6.1963200000000010	10.2558899999999990	9.2245500000000000	6.8561799999999990	7.4984100000000010	40.0000000000000000
660.0000000000000000	6.1919200000000000	8.5547600000000020	4.6023400000000000	7.6465300000000000	6.9270600000000000	5.1204300000000000	5.5652000000000000	40.0000000000000000
700.0000000000000000	4.6497500000000000	6.4570000000000010	3.4404600000000000	5.7372500000000000	5.2327800000000010	3.8477800000000000	4.1573600000000010	40.0000000000000000
740.0000000000000000	3.5194700000000000	4.9117600000000000	2.5927000000000000	4.3392900000000000	3.9835200000000004	2.9142600000000000	3.1309700000000005	40.0000000000000000
780.0000000000000000	2.6835400000000000	3.7633100000000006	1.9684590000000002	3.3063100000000003	3.0542200000000010	2.2233600000000000	2.3757200000000000	40.0000000000000000
830.0000000000000000	2.9090490000000004	4.1032800000000010	2.1230050000000000	3.5813400000000000	3.3327090000000004	2.4117690000000005	2.5605630000000000	60.0000000000000000
890.0000000000000000	1.9854569999999998	2.8198590000000000	1.4402320000000002	2.4421160000000004	2.2923140000000000	1.6472740000000000	1.7357580000000001	60.0000000000000000
950.0000000000000000	1.3758850000000002	1.9673520000000002	0.9921640000000000	1.6909800000000001	1.6005479999999999	1.1422889999999999	1.1949370000000000	60.0000000000000000
1010.0000000000000000	0.9663450000000001	1.3909690000000001	0.6928080000000000	1.1867779999999999	1.1324370000000001	0.8027700000000000	0.8338780000000001	60.0000000000000000
1070.0000000000000000	0.6862700000000000	0.9942860000000001	0.4892280000000000	0.8422400000000001	0.8100170000000002	0.5704250000000001	0.5885030000000000	60.0000000000000000
1130.0000000000000000	0.4931380000000000	0.7190810000000001	0.3495910000000000	0.6048370000000001	0.5861660000000001	0.4101060000000000	0.42030499999999993	60.0000000000000000
1190.0000000000000000	0.35744200000000004	0.5245400000000000	0.2520062000000000	0.43814700000000006	0.4278250000000000	0.2974038000000000	0.3028275000000000	60.0000000000000000
1250.0000000000000000	0.26130620000000004	0.3858770000000000	0.1832352000000000	0.3201304000000000	0.3148945000000001	0.2175145000000000	0.22008280000000002	60.0000000000000000
1340.0000000000000000	0.33571019999999996	0.5001494000000001	0.23363889999999998	0.4109879999999999	0.4084227000000000	0.2796175000000000	0.2804456000000000	120.0000000000000000
1500.0000000000000000	0.26464160000000003	0.4003187000000001	0.18181590000000006	0.3236194000000000	0.3272455000000000	0.22063159999999998	0.21802319999999997	200.0000000000000000
1700.0000000000000000	0.1056551100000000	0.16300549999999994	0.07139490999999999	0.12903445000000002	0.13340895000000003	0.08817996999999998	0.08551305999999999	200.0000000000000000
1900.0000000000000000	0.0440387500000000	0.06924435000000001	0.029293970000000003	0.05372413000000001	0.05672800999999999	0.03678913000000001	0.0350510100000000	200.0000000000000000
2100.0000000000000000	0.0189138500000000	0.030284050000000007	0.012395675000000002	0.023050949999999994	0.024831190000000003	0.015813370000000004	0.014818051000000002	200.0000000000000000
2400.0000000000000000	0.0119860590000000	0.019625883000000014	0.0077153410000000006	0.014591260000000005	0.016107591999999993	0.010030904999999998	0.0092130000000000	400.0000000000000000
2800.0000000000000000	0.002397367900000001	0.0040509456000000	0.0015053239000000	0.002913890499999999	0.0033289615000000	0.0020089731000000003	0.0017947564000000	400.0000000000000000
3500.0000000000000000	0.0005910167580000002	0.001032069110000001	0.00036196242999999987	0.0007171163299999999	0.0008492668299999996	0.0004959982059999997	0.00043080216100000026	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Mtt-nlo-HT4-CT14.dat <==
350.0000000000000000	9.2075500000000000	10.3947900000000000	8.0435500000000000	10.1171499999999990	9.5131600000000010	8.2790700000000000	8.9947400000000000	20.0000000000000000
370.0000000000000000	21.8499700000000030	24.1183900000000000	19.3212100000000000	23.6260400000000030	22.5042500000000000	19.8549400000000030	21.4199600000000030	20.0000000000000000
390.0000000000000000	23.7794299999999980	25.9929100000000020	21.1061100000000000	25.5455300000000030	24.4756600000000000	21.7034100000000000	23.3274899999999970	20.0000000000000000
410.0000000000000000	22.8548300000000000	24.8428400000000020	20.3139200000000030	24.4674000000000000	23.5229200000000000	20.9111799999999980	22.4191500000000020	20.0000000000000000
430.0000000000000000	20.8395500000000030	22.5658200000000020	18.5293700000000000	22.2589300000000000	21.4548300000000000	19.0984100000000000	20.4335300000000000	20.0000000000000000
450.0000000000000000	18.5021900000000020	19.9930400000000040	16.4461899999999980	19.7425499999999980	19.0566900000000000	16.9734700000000060	18.1306500000000000	20.0000000000000000
470.0000000000000000	16.1564400000000000	17.4322400000000000	14.3502850000000010	17.2283600000000000	16.6495300000000000	14.8301980000000030	15.8201899999999980	20.0000000000000000
490.0000000000000000	13.9870179999999990	15.0852300000000050	12.4109260000000020	14.9165199999999980	14.4230900000000020	12.8432950000000010	13.6845880000000000	20.0000000000000000
510.0000000000000000	12.0334970000000000	12.9638800000000010	10.6681440000000000	12.8267450000000000	12.4157050000000000	11.0538750000000000	11.7640780000000010	20.0000000000000000
530.0000000000000000	10.3195250000000020	11.1084460000000000	9.1399619999999990	10.9958689999999990	10.6539960000000010	9.4826780000000020	10.0798870000000010	20.0000000000000000
550.0000000000000000	8.8464560000000000	9.5258930000000000	7.8255720000000000	9.4313450000000000	9.1393920000000000	8.1294720000000020	8.6332450000000000	20.0000000000000000
570.0000000000000000	7.5769080000000000	8.1545050000000000	6.6951968000000015	8.0752470000000010	7.8334940000000000	6.9642690000000010	7.3874055000000000	20.0000000000000000
590.0000000000000000	6.4906479000000000	6.9888080000000015	5.7273663100000000	6.9219926000000000	6.7148319999999995	5.9646833000000010	6.3228116000000000	20.0000000000000000
620.0000000000000000	10.3409993000000000	11.1362853000000000	9.1089325000000000	11.0318992000000000	10.7083568000000040	9.5027280999999990	10.0608487999999990	40.0000000000000000
660.0000000000000000	7.6295490999999990	8.2143655000000000	6.7075321000000020	8.1410620000000000	7.9093141000000005	7.0127967000000000	7.4112983000000000	40.0000000000000000
700.0000000000000000	5.6781690000000005	6.1161029999999990	4.9801126000000010	6.0618580000000010	5.8939400000000010	5.2183636999999990	5.5062990000000000	40.0000000000000000
740.0000000000000000	4.2481530000000000	4.5761810000000000	3.7186753000000000	4.5366770000000000	4.4143040000000004	3.9044203000000004	4.1133700000000000	40.0000000000000000
780.0000000000000000	3.2086060000000000	3.4580670000000002	2.8024997999999997	3.4282170000000005	3.3379890000000008	2.9484378000000000	3.1018730000000003	40.0000000000000000
830.0000000000000000	3.4273802000000000	3.6933600000000000	2.9873279000000004	3.6619750000000000	3.5702989999999994	3.1504459000000002	3.3072239000000003	60.0000000000000000
890.0000000000000000	2.3012464000000000	2.4815890000000005	1.9999531000000004	2.4609900000000000	2.4005338000000003	2.1147606999999997	2.2159795000000000	60.0000000000000000
950.0000000000000000	1.5693026999999997	1.6918380000000002	1.3604326000000002	1.6778575000000000	1.6395661000000001	1.4424706000000000	1.5078570000000000	60.0000000000000000
1010.0000000000000000	1.0822733000000000	1.1662963000000000	0.9361334000000000	1.1570007000000000	1.1321785000000000	0.9950711000000001	1.0378759000000002	60.0000000000000000
1070.0000000000000000	0.7556717000000000	0.8145547000000000	0.6520427000000001	0.8084374999999999	0.7913013000000000	0.6946456000000000	0.7234212999999999	60.0000000000000000
1130.0000000000000000	0.5340144000000000	0.5758319000000001	0.45964360000000004	0.5714032000000000	0.5600289000000002	0.4909257000000000	0.5101456000000000	60.0000000000000000
1190.0000000000000000	0.3801023000000000	0.4097000000000000	0.3265276000000000	0.4068676000000001	0.39888350000000006	0.3494345000000000	0.36257979999999995	60.0000000000000000
1250.0000000000000000	0.27340680000000006	0.29446190000000005	0.2344174000000000	0.2925143000000000	0.2872540000000000	0.2514448000000000	0.26032089999999997	60.0000000000000000
1340.0000000000000000	0.34351239999999994	0.36997169999999996	0.2936102400000000	0.3675836000000000	0.3615043000000000	0.3159434100000001	0.3262137900000000	120.0000000000000000
1500.0000000000000000	0.2604101500000000	0.28033036000000006	0.22148223000000003	0.2787907200000000	0.27466605000000005	0.2395566000000000	0.24627434000000004	200.0000000000000000
1700.0000000000000000	0.0993627900000000	0.10704918000000001	0.08388611999999998	0.10647754000000004	0.10518690999999998	0.09138443000000002	0.0933997300000000	200.0000000000000000
1900.0000000000000000	0.03958355899999999	0.04247371000000001	0.0332405350000000	0.042358800000000016	0.04199441999999999	0.03644404100000001	0.0370185110000000	200.0000000000000000
2100.0000000000000000	0.016516192000000006	0.017850841999999995	0.0137336240000000	0.0177493760000000	0.0176107070000000	0.0151719120000000	0.0153361140000000	200.0000000000000000
2400.0000000000000000	0.0099676917000000	0.010693480999999998	0.008239692199999999	0.010680839000000001	0.010651231999999993	0.0091758372000000	0.009196447400000002	400.0000000000000000
2800.0000000000000000	0.0018993893999999986	0.0020526812000000	0.0015452570699999997	0.0020455737999999996	0.0020446745999999996	0.0017441944999999994	0.0017305919000000008	400.0000000000000000
3500.0000000000000000	0.0004553618350000002	0.0005018456769999999	0.00036227742600000013	0.0004932501850000002	0.0004982746200000003	0.00041676370799999983	0.0004071289459999999	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Mtt-nnlo-HT4-CT14.dat <==
350.0000000000000000	10.8290500000000020	11.5096100000000020	10.0108500000000000	11.4758100000000000	10.9560000000000000	10.1443700000000000	10.7412099999999990	20.0000000000000000
370.0000000000000000	23.4403500000000000	23.6441000000000000	22.3853400000000030	23.7778400000000050	23.5711600000000000	22.5870100000000030	23.3813800000000040	20.0000000000000000
390.0000000000000000	25.3509399999999980	25.5284100000000000	24.2958400000000020	25.6751800000000050	25.4738200000000030	24.5086000000000050	25.2993000000000020	20.0000000000000000
410.0000000000000000	24.3328800000000000	24.4878140000000000	23.3413100000000000	24.6316080000000000	24.4410200000000050	23.5469100000000000	24.2869300000000000	20.0000000000000000
430.0000000000000000	22.2098200000000040	22.3683740000000000	21.3048200000000030	22.4880680000000020	22.3159600000000000	21.5061100000000000	22.1597700000000000	20.0000000000000000
450.0000000000000000	19.7801379999999970	19.9628560000000000	18.9524900000000000	20.0864170000000040	19.8612440000000000	19.1299760000000000	19.7444430000000000	20.0000000000000000
470.0000000000000000	17.3274530000000000	17.5167430000000000	16.5887990000000000	17.5787820000000000	17.4279279999999980	16.7682410000000000	17.2692230000000000	20.0000000000000000
490.0000000000000000	15.0390980000000000	15.2260500000000000	14.3753760000000000	15.2780200000000010	15.1261600000000000	14.5355000000000000	14.9864502000000000	20.0000000000000000
510.0000000000000000	12.9954190000000020	13.2132500000000000	12.4003592000000000	13.2561010000000030	13.0709180000000000	12.5436964000000000	12.9482160000000000	20.0000000000000000
530.0000000000000000	11.1548740000000010	11.3352600000000020	10.6364300000000000	11.3639220000000000	11.2263470000000000	10.7666300000000010	11.1079160000000000	20.0000000000000000
550.0000000000000000	9.6262330000000000	9.8040500000000000	9.1646680000000000	9.8314570000000000	9.6906760000000000	9.2832700000000000	9.5836440000000010	20.0000000000000000
570.0000000000000000	8.2429210000000000	8.4001300000000000	7.8455450000000000	8.4251030000000000	8.2960850000000000	7.9488690000000000	8.2067730000000000	20.0000000000000000
590.0000000000000000	7.0908100000000000	7.2387500000000005	6.7354400000000005	7.2355440000000000	7.1560530000000010	6.8380720000000000	7.0440400000000010	20.0000000000000000
620.0000000000000000	11.3683010000000020	11.6589220000000020	10.7678930000000000	11.6637870000000010	11.4650310000000020	10.9325850000000010	11.2960710000000010	40.0000000000000000
660.0000000000000000	8.4033590000000000	8.6168660000000000	7.9532720000000010	8.6201180000000000	8.4780430000000010	8.0821890000000000	8.3469710000000020	40.0000000000000000
700.0000000000000000	6.2767660000000000	6.4544370000000000	5.9271960000000000	6.4550650000000000	6.3331770000000000	6.0273450000000000	6.2318110000000000	40.0000000000000000
740.0000000000000000	4.7200050000000005	4.8594969999999990	4.4506270000000010	4.8437750000000010	4.7756580000000000	4.5364749999999990	4.6753740000000010	40.0000000000000000
780.0000000000000000	3.5930910000000003	3.7170320000000000	3.3754870000000000	3.7061380000000006	3.6362600000000000	3.4432250000000000	3.5582050000000000	40.0000000000000000
830.0000000000000000	3.8325990000000000	3.9776900000000000	3.5972310000000000	3.9574409999999993	3.8830210000000000	3.6739100000000002	3.7909140000000003	60.0000000000000000
890.0000000000000000	2.5821510000000005	2.6835889999999996	2.4181920000000003	2.6829670000000000	2.6071330000000000	2.4670750000000004	2.5594420000000000	60.0000000000000000
950.0000000000000000	1.7731690000000002	1.8448250000000002	1.6568288000000002	1.8316420000000004	1.8011870000000000	1.6979845000000000	1.7494929999999997	60.0000000000000000
1010.0000000000000000	1.2315679999999998	1.2906940000000000	1.1462234000000000	1.2780080000000000	1.2533992999999999	1.1768193999999998	1.2129470000000002	60.0000000000000000
1070.0000000000000000	0.8604008000000000	0.8982687000000000	0.8011665000000001	0.8937407000000002	0.8724973000000001	0.8215045999999999	0.8492125000000001	60.0000000000000000
1130.0000000000000000	0.6080578000000001	0.6372654000000000	0.5642582000000000	0.6336135000000000	0.6170884999999999	0.5791987000000000	0.5996864000000001	60.0000000000000000
1190.0000000000000000	0.43557840000000003	0.4577640000000000	0.4035282000000001	0.45073630000000003	0.4456415000000000	0.41653060000000003	0.4271108000000000	60.0000000000000000
1250.0000000000000000	0.3129344000000000	0.3289809000000000	0.2895599000000000	0.32687330000000003	0.3177782000000000	0.29778020000000005	0.3082903000000000	60.0000000000000000
1340.0000000000000000	0.3963301000000001	0.41796540000000004	0.36544660000000007	0.41228070000000006	0.4050699000000001	0.3776155000000000	0.38853760000000004	120.0000000000000000
1500.0000000000000000	0.30331459999999993	0.32168163000000005	0.2785159000000000	0.3182236500000001	0.30904005999999995	0.2877925800000000	0.29758229000000014	200.0000000000000000
1700.0000000000000000	0.11695617999999999	0.12485628000000001	0.10671114999999999	0.12222497000000003	0.1202527400000000	0.11112077000000001	0.11389576000000001	200.0000000000000000
1900.0000000000000000	0.047195651000000005	0.050945022000000006	0.0427676260000000	0.04989623700000001	0.048504851999999994	0.044630935999999996	0.0459280030000000	200.0000000000000000
2100.0000000000000000	0.019561099000000002	0.021222174099999998	0.017624532000000002	0.020536317000000002	0.0203130980000000	0.018531653000000002	0.0188899130000000	200.0000000000000000
2400.0000000000000000	0.012147483799999992	0.013236166300000005	0.010851358999999998	0.012871706900000005	0.012572962880000005	0.011434638000000004	0.011725069500000003	400.0000000000000000
2800.0000000000000000	0.002356392550000001	0.0025954646900000	0.0020737008000000	0.0025338747200000012	0.0024303055099999995	0.0021944010500000006	0.0022677319099999992	400.0000000000000000
3500.0000000000000000	0.0005702092638000	0.0006455384640000	0.0004923402947999999	0.0006026419390000005	0.0006141256221000001	0.0005372921003000004	0.0005330160822000003	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-PTavt-lo-MT2-CT14.dat <==
25.0000000000000000	29.1616000000000000	38.9951000000000000	22.3280000000000000	36.4312000000000000	31.2140000000000000	23.8908000000000000	27.2541000000000050	50.0000000000000000
75.0000000000000000	58.9040000000000000	79.0732000000000000	44.9394000000000000	73.4009000000000000	63.4562000000000100	48.3557000000000000	54.7426000000000100	50.0000000000000000
125.0000000000000000	46.5057000000000000	62.7998000000000000	35.2919000000000000	57.7111000000000000	50.6065000000000000	38.3058000000000000	42.8467000000000000	50.0000000000000000
175.0000000000000000	24.9832000000000000	33.9515000000000000	18.8517000000000000	30.8554000000000000	27.4902000000000050	20.6571000000000000	22.7998000000000000	50.0000000000000000
225.0000000000000000	11.5197000000000000	15.7506000000000000	8.6459800000000000	14.1614000000000020	12.8126000000000000	9.5610300000000000	10.4173000000000000	50.0000000000000000
275.0000000000000000	5.1302300000000000	7.0533200000000000	3.8318000000000000	6.2797900000000000	5.7621700000000000	4.2727700000000000	4.6007700000000000	50.0000000000000000
325.0000000000000000	2.3251400000000000	3.2125700000000000	1.7291500000000002	2.8353400000000000	2.6345000000000000	1.9425100000000000	2.0697600000000000	50.0000000000000000
375.0000000000000000	1.0929200000000000	1.5167200000000000	0.8096860000000001	1.3282400000000000	1.2480100000000000	0.9156000000000000	0.9664940000000001	50.0000000000000000
425.0000000000000000	0.5352390000000000	0.7457220000000000	0.3952050000000000	0.6485380000000000	0.6154450000000000	0.4495150000000000	0.4705730000000000	50.0000000000000000
475.0000000000000000	0.2726880000000000	0.3812670000000000	0.2007370000000000	0.3295320000000000	0.3154990000000000	0.22951400000000002	0.23849800000000002	50.0000000000000000
525.0000000000000000	0.1439810000000000	0.2019470000000000	0.1057070000000000	0.1735790000000000	0.1675120000000000	0.12142299999999999	0.1253450000000000	50.0000000000000000
575.0000000000000000	0.0785041000000000	0.1104180000000000	0.05750040000000001	0.0944358000000000	0.0917901000000000	0.0663239000000000	0.0680603000000000	50.0000000000000000
625.0000000000000000	0.0440114000000000	0.062060000000000004	0.0321702000000000	0.05283940000000001	0.05169150000000001	0.0372444000000000	0.0380153000000000	50.0000000000000000
675.0000000000000000	0.025287200000000003	0.0357383000000000	0.0184498000000000	0.0303055000000000	0.0298204000000000	0.0214313000000000	0.0217693000000000	50.0000000000000000
725.0000000000000000	0.0148364000000000	0.0210111000000000	0.0108064000000000	0.0177516000000000	0.0175607000000000	0.012591099999999997	0.012733399999999999	50.0000000000000000
775.0000000000000000	0.0088699900000000	0.012583900000000002	0.0064508400000000	0.0105967000000000	0.0105334000000000	0.007537079999999999	0.0075916600000000	50.0000000000000000
825.0000000000000000	0.0053876600000000	0.0076554300000000	0.0039130200000000	0.0064272900000000	0.0064171500000000	0.0045834200000000	0.0045996200000000	50.0000000000000000
875.0000000000000000	0.0033188300000000	0.0047222500000000	0.0024076000000000	0.0039539900000000	0.0039636800000000	0.0028265400000000	0.0028269300000000	50.0000000000000000
925.0000000000000000	0.0020705700000000	0.0029499900000000	0.0015004300000000	0.0024638200000000	0.0024791400000000003	0.0017652799999999997	0.0017599200000000003	50.0000000000000000
975.0000000000000000	0.0013061300000000	0.0018630900000000002	0.0009455540000000	0.0015524400000000	0.0015675000000000	0.0011146500000000	0.0011079900000000	50.0000000000000000
1025.0000000000000000	0.0008311950000000	0.0011868500000000	0.0006011830000000	0.0009868800000000	0.0009996200000000	0.0007099890000000	0.0007038140000000	50.0000000000000000
1075.0000000000000000	0.0005331040000000	0.0007619860000000	0.0003852090000000	0.0006323150000000	0.0006424310000000	0.0004557550000000	0.0004505860000000	50.0000000000000000
1125.0000000000000000	0.0003444470000000	0.0004928200000000	0.0002486390000000	0.0004081540000000	0.0004158970000000	0.0002947050000000	0.0002906060000000	50.0000000000000000
1175.0000000000000000	0.00022397299999999998	0.0003207170000000	0.0001615280000000	0.0002651540000000	0.0002709070000000	0.00019177400000000002	0.0001886490000000	50.0000000000000000
1250.0000000000000000	0.0002421888000000	0.0003471970000000	0.00017443730000000002	0.0002863720000000	0.0002936300000000	0.0002075774000000	0.0002035232000000	100.0000000000000000
1350.0000000000000000	0.0001049315000000	0.0001506845000000	0.0000754304000000	0.0001238760000000	0.00012764029999999998	0.00009005640000000001	0.0000878898000000	100.0000000000000000
1550.0000000000000000	0.0000748695200000	0.00010784285999999998	0.0000536424700000	0.00008820258999999998	0.00009154114999999998	0.0000643723400000	0.0000623900000000	300.0000000000000000
1850.0000000000000000	6.2580599999999990e-6	9.0845110000000030e-6	4.4453209999999995e-6	7.3464580000000000e-6	7.7386510000000000e-6	5.3968760000000000e-6	5.1546839999999995e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-PTavt-nlo-MT2-CT14.dat <==
25.0000000000000000	40.0170850000000000	44.1511900000000000	35.1888000000000000	43.3627950000000000	41.2862200000000000	36.3112100000000000	39.1471400000000000	50.0000000000000000
75.0000000000000000	77.8192050000000000	84.6535500000000000	68.8760600000000000	83.4742000000000000	80.2053500000000000	71.1086550000000000	76.1978600000000000	50.0000000000000000
125.0000000000000000	59.7852900000000000	64.5629050000000000	52.9970950000000000	63.8022550000000000	61.6779650000000000	54.8686249999999940	58.4551750000000040	50.0000000000000000
175.0000000000000000	31.5837730500000050	34.0881168000000000	27.9286586000000000	33.6733594500000100	32.6720665000000000	29.0385133500000020	30.7773260000000020	50.0000000000000000
225.0000000000000000	14.3577514999999970	15.5419814999999990	12.6456090000000000	15.3248935000000000	14.9018930000000010	13.2079800000000030	13.9352800000000020	50.0000000000000000
275.0000000000000000	6.2841510000000000	6.8187790000000010	5.5161730000000000	6.7101075000000000	6.5426590000000004	5.7854120000000010	6.0762085000000000	50.0000000000000000
325.0000000000000000	2.7901170000000004	3.0339469999999995	2.4422870000000003	2.9797845000000000	2.9128855000000000	2.5707850000000000	2.6887275000000006	50.0000000000000000
375.0000000000000000	1.2813460000000000	1.3944725000000000	1.1196385000000000	1.3676590000000002	1.3405900000000000	1.1820487000000000	1.2314114999999999	50.0000000000000000
425.0000000000000000	0.6116378499999999	0.6653335000000000	0.5340376000000000	0.6519254000000000	0.6409868500000000	0.5651893500000000	0.5865077500000000	50.0000000000000000
475.0000000000000000	0.30348050000000004	0.3296534500000000	0.2649247000000000	0.32283304999999995	0.3184521500000000	0.2809615000000000	0.2904780000000000	50.0000000000000000
525.0000000000000000	0.15588069999999998	0.1689425000000000	0.1361362800000000	0.1654439500000000	0.1637051500000000	0.1446173000000000	0.1489981500000000	50.0000000000000000
575.0000000000000000	0.08266530999999999	0.0893516500000000	0.07225116000000001	0.0875262500000000	0.08686100999999999	0.0768568650000000	0.0789313400000000	50.0000000000000000
625.0000000000000000	0.045071885000000006	0.04855704499999999	0.0394418250000000	0.047595240000000004	0.0473715200000000	0.0420013350000000	0.0430038450000000	50.0000000000000000
675.0000000000000000	0.025172454999999996	0.027022789999999998	0.022057880000000002	0.0265135150000000	0.026455609999999997	0.023508775000000003	0.0240060100000000	50.0000000000000000
725.0000000000000000	0.014369806500000002	0.0153622850000000	0.012612380500000001	0.015089660000000001	0.015100340000000004	0.0134525770000000	0.013698211000000002	50.0000000000000000
775.0000000000000000	0.0083488795000000	0.0088834645000000	0.007341869500000001	0.0087395990000000	0.0087691635000000	0.007835304500000001	0.0079576120000000	50.0000000000000000
825.0000000000000000	0.0049295080000000	0.0052194150000000	0.0043434857000000	0.0051446850000000	0.005173850000000001	0.0046370050000000	0.0046989036000000	50.0000000000000000
875.0000000000000000	0.0029532945000000	0.0031106140000000	0.0026079631000000	0.0030723395000000	0.0030971805000000	0.0027850309500000005	0.0028156243000000	50.0000000000000000
925.0000000000000000	0.0017899497250000	0.0018739853000000002	0.0015846941999999998	0.0018553586149999998	0.0018752698000000002	0.0016925274750000004	0.0017071299500000003	50.0000000000000000
975.0000000000000000	0.0010988419500000	0.0011452099210000001	0.0009746752500000	0.0011361761000000	0.0011501890725000002	0.0010411300500000	0.0010483197499999999	50.0000000000000000
1025.0000000000000000	0.0006800880000000	0.0007047543000000	0.0006046740000000001	0.0007008371500000	0.0007111712999999999	0.0006459878500000001	0.0006490637500000	50.0000000000000000
1075.0000000000000000	0.0004238800500000	0.0004361374000000	0.0003779817650000	0.00043518245000000004	0.0004425079500000001	0.0004037058150000	0.0004048889100000	50.0000000000000000
1125.0000000000000000	0.0002659659650000	0.0002720112000000	0.0002377550460000	0.0002722906100000	0.0002771825000000	0.0002538611800000	0.00025426467850000003	50.0000000000000000
1175.0000000000000000	0.00016800242500000003	0.00017071963500000001	0.0001505723700000	0.0001714538200000	0.0001748036950000	0.0001607419350000	0.00016073912499999998	50.0000000000000000
1250.0000000000000000	0.00017468113500000002	0.00017567637499999998	0.0001572056400000	0.00017738104999999996	0.00018125157500000004	0.0001677320500000	0.0001673703600000	100.0000000000000000
1350.0000000000000000	0.0000715789600000	0.0000710468150000	0.00006473629500000001	0.0000722734200000	0.0000739822200000	0.0000690160200000	0.00006872190999999999	100.0000000000000000
1550.0000000000000000	0.0000469310415000	0.0000454227835000	0.00004285359699999999	0.00004687912900000001	0.0000481413770000	0.000045594150500000006	0.0000452503795000	300.0000000000000000
1850.0000000000000000	3.3370102500000000e-6	3.0491828500000000e-6	3.1076938499999994e-6	3.2629639500000000e-6	3.3589097000000000e-6	3.2898620000000000e-6	3.2503289000000003e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-PTavt-nnlo-MT2-CT14.dat <==
25.0000000000000000	43.9671300000000040	44.9527850000000000	41.6225050000000040	45.1284299999999940	44.2589700000000000	42.0724650000000000	43.8064650000000000	50.0000000000000000
75.0000000000000000	83.7084400000000000	84.6672135000000000	79.9517150000000000	85.0509400000000000	84.1796550000000000	80.7839050000000000	83.4604850000000000	50.0000000000000000
125.0000000000000000	64.3604750000000100	65.2168750000000200	61.4808280000000000	65.4586650000000000	64.7459750000000000	62.1894897500000100	64.1257975000000000	50.0000000000000000
175.0000000000000000	34.1081300000000000	34.5504899999999960	32.5385600000000040	34.6681899999999960	34.3424849999999960	32.9785150000000000	33.9429100000000000	50.0000000000000000
225.0000000000000000	15.5257300000000010	15.7282950000000030	14.7886800000000030	15.7879300000000030	15.6386800000000000	15.0141000000000000	15.4367349999999990	50.0000000000000000
275.0000000000000000	6.7910439999999990	6.8673500000000000	6.4640439999999995	6.8993200000000000	6.8416680000000000	6.5725474999999990	6.7473340000000000	50.0000000000000000
325.0000000000000000	3.0100270000000000	3.0398205000000003	2.8641680000000003	3.0555985000000003	3.0333710000000000	2.9164285000000003	2.9884330000000000	50.0000000000000000
375.0000000000000000	1.3804755000000000	1.3901650000000000	1.3140619999999998	1.3989120000000002	1.3907995000000000	1.3393065000000000	1.3700245000000000	50.0000000000000000
425.0000000000000000	0.6535005000000000	0.6559530000000000	0.6227478000000000	0.6610460000000000	0.6579465000000000	0.6350150500000000	0.6485996500000000	50.0000000000000000
475.0000000000000000	0.3234780000000000	0.3235871000000000	0.30864255000000007	0.32649819999999996	0.3255269000000000	0.31492220000000004	0.3210145500000000	50.0000000000000000
525.0000000000000000	0.1649332000000000	0.1643124500000000	0.1576984500000000	0.1660247000000000	0.1658545500000000	0.1609556000000000	0.16369954999999997	50.0000000000000000
575.0000000000000000	0.0869088500000000	0.0864472500000000	0.08316660000000001	0.0874523000000000	0.0873089000000000	0.0848836950000000	0.0862832500000000	50.0000000000000000
625.0000000000000000	0.0470825250000000	0.046773180000000004	0.045115169999999996	0.0473348600000000	0.0472813650000000	0.0460542600000000	0.046746184999999996	50.0000000000000000
675.0000000000000000	0.0262368250000000	0.026028304999999998	0.0251710250000000	0.0263548500000000	0.0263375900000000	0.025703160000000003	0.0260474500000000	50.0000000000000000
725.0000000000000000	0.014760990000000002	0.014543859999999999	0.014217480000000001	0.014787695000000002	0.014768235000000001	0.0144949550000000	0.0146854800000000	50.0000000000000000
775.0000000000000000	0.0085699030000000	0.0084409075000000	0.0082601435000000	0.0085693010000000	0.0085824860000000	0.0084298890000000	0.0085167335000000	50.0000000000000000
825.0000000000000000	0.005051291000000001	0.0049797990000000	0.0048692019999999996	0.005066797499999999	0.005047966000000001	0.0049642430000000	0.0050264950000000	50.0000000000000000
875.0000000000000000	0.0029942235000000	0.0029343545000000	0.0028972325000000	0.0029857025000000	0.0029914319999999996	0.0029542834500000	0.0029790564000000	50.0000000000000000
925.0000000000000000	0.0018123596500000002	0.0017766038500000	0.0017552035500000003	0.0018057867499999998	0.0018122125000000003	0.0017910850499999998	0.0018022355000000	50.0000000000000000
975.0000000000000000	0.0011011457850000	0.0010756305500000001	0.0010691576000000	0.0010962710200000	0.0010979340100000	0.0010893568200000	0.0010967542949999998	50.0000000000000000
1025.0000000000000000	0.0006709686000000001	0.0006492619000000	0.0006550106499999999	0.0006652575000000	0.0006664193000000	0.0006662075000000	0.0006700603000000	50.0000000000000000
1075.0000000000000000	0.0004184653700000	0.0004056493000000	0.00040871969000000005	0.0004150938000000	0.0004157480250000	0.00041581785000000004	0.0004177257050000	50.0000000000000000
1125.0000000000000000	0.0002605836800000	0.00025160965000000003	0.0002551519600000	0.00025715671999999997	0.00025902981450000003	0.0002596769050000	0.0002599921180000	50.0000000000000000
1175.0000000000000000	0.00016336405500000001	0.0001576855350000	0.0001602122100000	0.0001617026350000	0.0001618539250000	0.0001627436450000	0.0001633636900000	50.0000000000000000
1250.0000000000000000	0.0001676344200000	0.0001608082400000	0.0001651946800000	0.0001654511550000	0.0001655109750000	0.00016751889500000002	0.0001679827100000	100.0000000000000000
1350.0000000000000000	0.00006820829500000001	0.0000653671800000	0.0000673798700000	0.0000672896400000	0.00006720639499999999	0.00006825846500000001	0.0000684125700000	100.0000000000000000
1550.0000000000000000	0.000042351177999999995	0.0000396104970000	0.000042530065000000006	0.0000411814885000	0.0000413421925000	0.0000428651805000	0.00004275366300000001	300.0000000000000000
1850.0000000000000000	3.0601345999999994e-6	2.9967739000000004e-6	3.0301243500000010e-6	3.0009196499999994e-6	3.0633265500000000e-6	3.0892804000000003e-6	3.0443540500000000e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Yavt-lo-HT4-CT14.dat <==
-2.5000000000000000	0.9601615000000000	1.3953650000000000	0.6860835000000001	1.1947900000000000	1.1214200000000000	0.7891250000000000	0.8348210000000000	0.2000000000000000
-2.3000000000000003	1.7001400000000000	2.4324950000000003	1.2300150000000003	2.1144650000000000	1.9560000000000002	1.3978850000000000	1.4960450000000000	0.2000000000000000
-2.1000000000000000	2.6535200000000003	3.7430899999999996	1.9418350000000002	3.2986100000000000	3.0113400000000000	2.1826250000000000	2.3609200000000000	0.2000000000000000
-1.9000000000000001	3.7648150000000000	5.2443849999999990	2.7834050000000000	4.6780950000000000	4.2209600000000000	3.0977650000000000	3.3829749999999996	0.2000000000000000
-1.7000000000000002	4.9671500000000000	6.8441149999999990	3.7053849999999997	6.1698699999999995	5.5105500000000000	4.0882850000000010	4.5022550000000000	0.2000000000000000
-1.5000000000000000	6.1906300000000005	8.4514250000000000	4.6535550000000000	7.6872550000000000	6.8067850000000005	5.0965650000000000	5.6529450000000000	0.2000000000000000
-1.3000000000000000	7.3776150000000005	9.9952049999999990	5.5812699999999990	9.1589149999999990	8.0521549999999990	6.0749949999999995	6.7785400000000000	0.2000000000000000
-1.1000000000000000	8.4799200000000000	11.4179499999999980	6.4485300000000000	10.5253000000000000	9.2001250000000000	6.9837949999999990	7.8305849999999990	0.2000000000000000
-0.9000000000000000	9.4600300000000000	12.6763000000000010	7.2232949999999990	11.7400500000000000	10.2155500000000000	7.7919500000000000	8.7703100000000000	0.2000000000000000
-0.7000000000000001	10.2810000000000000	13.7261999999999990	7.8745949999999990	12.7574499999999990	11.0629500000000000	8.4689550000000010	9.5602100000000000	0.2000000000000000
-0.5000000000000000	10.9217500000000000	14.5437500000000000	8.3839900000000000	13.5514000000000010	11.7228000000000000	8.9973149999999990	10.1779500000000000	0.2000000000000000
-0.3000000000000000	11.3605000000000000	15.1028500000000000	8.7332950000000000	14.0951000000000020	12.1740500000000000	9.3591650000000000	10.6016000000000000	0.2000000000000000
-0.1000000000000000	11.5822000000000000	15.3851500000000010	8.9099000000000000	14.3698000000000010	12.4019000000000010	9.5419850000000000	10.8157500000000010	0.2000000000000000
0.1000000000000000	11.5822000000000000	15.3851500000000010	8.9099000000000000	14.3698000000000010	12.4019000000000010	9.5419850000000000	10.8157500000000010	0.2000000000000000
0.3000000000000000	11.3605000000000000	15.1028500000000000	8.7332950000000000	14.0951000000000020	12.1740500000000000	9.3591650000000000	10.6016000000000000	0.2000000000000000
0.5000000000000000	10.9217500000000000	14.5437500000000000	8.3839900000000000	13.5514000000000010	11.7228000000000000	8.9973149999999990	10.1779500000000000	0.2000000000000000
0.7000000000000001	10.2810000000000000	13.7261999999999990	7.8745949999999990	12.7574499999999990	11.0629500000000000	8.4689550000000010	9.5602100000000000	0.2000000000000000
0.9000000000000000	9.4600300000000000	12.6763000000000010	7.2232949999999990	11.7400500000000000	10.2155500000000000	7.7919500000000000	8.7703100000000000	0.2000000000000000
1.1000000000000000	8.4799200000000000	11.4179499999999980	6.4485300000000000	10.5253000000000000	9.2001250000000000	6.9837949999999990	7.8305849999999990	0.2000000000000000
1.3000000000000000	7.3776150000000005	9.9952049999999990	5.5812699999999990	9.1589149999999990	8.0521549999999990	6.0749949999999995	6.7785400000000000	0.2000000000000000
1.5000000000000000	6.1906300000000005	8.4514250000000000	4.6535550000000000	7.6872550000000000	6.8067850000000005	5.0965650000000000	5.6529450000000000	0.2000000000000000
1.7000000000000002	4.9671500000000000	6.8441149999999990	3.7053849999999997	6.1698699999999995	5.5105500000000000	4.0882850000000010	4.5022550000000000	0.2000000000000000
1.9000000000000001	3.7648150000000000	5.2443849999999990	2.7834050000000000	4.6780950000000000	4.2209600000000000	3.0977650000000000	3.3829749999999996	0.2000000000000000
2.1000000000000000	2.6535200000000003	3.7430899999999996	1.9418350000000002	3.2986100000000000	3.0113400000000000	2.1826250000000000	2.3609200000000000	0.2000000000000000
2.3000000000000003	1.7001400000000000	2.4324950000000003	1.2300150000000003	2.1144650000000000	1.9560000000000002	1.3978850000000000	1.4960450000000000	0.2000000000000000
2.5000000000000000	0.9601615000000000	1.3953650000000000	0.6860835000000001	1.1947900000000000	1.1214200000000000	0.7891250000000000	0.8348210000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Yavt-nlo-HT4-CT14.dat <==
-2.5000000000000000	1.0601071000000000	1.1584400499999998	0.9171745099999999	1.1399114000000000	1.1088394900000000	0.9676736500000000	1.0206496000000000	0.2000000000000000
-2.3000000000000003	1.8978447500000002	2.0645491500000004	1.6534842500000000	2.0349715500000000	1.9770532500000004	1.7352991850000001	1.8354755330000003	0.2000000000000000
-2.1000000000000000	3.0149351000000000	3.2736700000000000	2.6403089000000000	3.2293854999999994	3.1311869999999997	2.7592154000000000	2.9259524499999996	0.2000000000000000
-1.9000000000000001	4.3717084999999996	4.7409085000000000	3.8439302499999997	4.6785239999999995	4.5298505000000000	4.0036870000000000	4.2538089999999995	0.2000000000000000
-1.7000000000000002	5.9121620000000000	6.4058894999999990	5.2133504999999990	6.3219920000000000	6.1161915000000000	5.4167369999999995	5.7633060000000000	0.2000000000000000
-1.5000000000000000	7.5647145000000000	8.2002354999999980	6.6825385000000000	8.0923730000000000	7.8164909999999990	6.9305939999999990	7.3840205000000000	0.2000000000000000
-1.3000000000000000	9.2552860000000020	10.0333399999999990	8.1866240000000000	9.9000615000000000	9.5557580000000000	8.4797874999999990	9.0420875000000000	0.2000000000000000
-1.1000000000000000	10.9040790000000000	11.8256600000000000	9.6525295000000000	11.6681050000000000	11.2510700000000000	9.9887075000000000	10.6598855000000000	0.2000000000000000
-0.9000000000000000	12.4374325000000000	13.4954499999999980	11.0147835000000000	13.3144749999999980	12.8277650000000000	11.3909415000000000	12.1640889999999990	0.2000000000000000
-0.7000000000000001	13.7683650000000000	14.9405600000000000	12.1982394999999980	14.7410300000000000	14.1955199999999980	12.6089270000000000	13.4703820000000000	0.2000000000000000
-0.5000000000000000	14.8389450000000000	16.1038599999999970	13.1501090000000000	15.8888050000000010	15.2960000000000000	13.5884869999999990	14.5209155000000010	0.2000000000000000
-0.3000000000000000	15.5843549999999990	16.9182250000000000	13.8115275000000000	16.6928100000000000	16.0615749999999980	14.2690925000000030	15.2524700000000020	0.2000000000000000
-0.1000000000000000	15.9643450000000000	17.3275250000000000	14.1502725000000000	17.0975000000000040	16.4518700000000000	14.6174380000000020	15.6258100000000010	0.2000000000000000
0.1000000000000000	15.9643450000000000	17.3275250000000000	14.1502725000000000	17.0975000000000040	16.4518700000000000	14.6174380000000020	15.6258100000000010	0.2000000000000000
0.3000000000000000	15.5843549999999990	16.9182250000000000	13.8115275000000000	16.6928100000000000	16.0615749999999980	14.2690925000000030	15.2524700000000020	0.2000000000000000
0.5000000000000000	14.8389450000000000	16.1038599999999970	13.1501090000000000	15.8888050000000010	15.2960000000000000	13.5884869999999990	14.5209155000000010	0.2000000000000000
0.7000000000000001	13.7683650000000000	14.9405600000000000	12.1982394999999980	14.7410300000000000	14.1955199999999980	12.6089270000000000	13.4703820000000000	0.2000000000000000
0.9000000000000000	12.4374325000000000	13.4954499999999980	11.0147835000000000	13.3144749999999980	12.8277650000000000	11.3909415000000000	12.1640889999999990	0.2000000000000000
1.1000000000000000	10.9040790000000000	11.8256600000000000	9.6525295000000000	11.6681050000000000	11.2510700000000000	9.9887075000000000	10.6598855000000000	0.2000000000000000
1.3000000000000000	9.2552860000000020	10.0333399999999990	8.1866240000000000	9.9000615000000000	9.5557580000000000	8.4797874999999990	9.0420875000000000	0.2000000000000000
1.5000000000000000	7.5647145000000000	8.2002354999999980	6.6825385000000000	8.0923730000000000	7.8164909999999990	6.9305939999999990	7.3840205000000000	0.2000000000000000
1.7000000000000002	5.9121620000000000	6.4058894999999990	5.2133504999999990	6.3219920000000000	6.1161915000000000	5.4167369999999995	5.7633060000000000	0.2000000000000000
1.9000000000000001	4.3717084999999996	4.7409085000000000	3.8439302499999997	4.6785239999999995	4.5298505000000000	4.0036870000000000	4.2538089999999995	0.2000000000000000
2.1000000000000000	3.0149351000000000	3.2736700000000000	2.6403089000000000	3.2293854999999994	3.1311869999999997	2.7592154000000000	2.9259524499999996	0.2000000000000000
2.3000000000000003	1.8978447500000002	2.0645491500000004	1.6534842500000000	2.0349715500000000	1.9770532500000004	1.7352991850000001	1.8354755330000003	0.2000000000000000
2.5000000000000000	1.0601071000000000	1.1584400499999998	0.9171745099999999	1.1399114000000000	1.1088394900000000	0.9676736500000000	1.0206496000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Yavt-nnlo-HT4-CT14.dat <==
-2.5000000000000000	1.2137864999999999	1.2758705000000000	1.1262673500000000	1.2709605000000000	1.2309290000000002	1.1515369000000000	1.1994845000000000	0.2000000000000000
-2.3000000000000003	2.1390390000000004	2.2275315000000000	2.0013542500000003	2.2205785000000002	2.1656485000000005	2.0406000000000000	2.1177025000000000	0.2000000000000000
-2.1000000000000000	3.3513520000000003	3.4656480000000000	3.1540094500000000	3.4653515000000000	3.3843625000000000	3.2067945000000000	3.3261485000000000	0.2000000000000000
-1.9000000000000001	4.8133900000000000	4.9469660000000000	4.5496894000000000	4.9518115000000000	4.8552719999999990	4.6173318499999990	4.7834559999999990	0.2000000000000000
-1.7000000000000002	6.4563030000000000	6.5960390000000010	6.1256314999999990	6.6111729999999990	6.5055550000000000	6.2087553000000000	6.4228124999999990	0.2000000000000000
-1.5000000000000000	8.2330855000000000	8.3961034999999990	7.8261456500000000	8.4196010000000000	8.2910560000000010	7.9253982000000000	8.1950704000000000	0.2000000000000000
-1.3000000000000000	10.0295218000000010	10.2123650000000000	9.5473889999999990	10.2386535000000000	10.0992895499999980	9.6638530000000000	9.9847354000000020	0.2000000000000000
-1.1000000000000000	11.7930488000000000	11.9756230000000000	11.2423260000000000	12.0210570000000000	11.8653469000000000	11.3710835000000000	11.7493045000000000	0.2000000000000000
-0.9000000000000000	13.4226645000000000	13.6156125000000000	12.8067859999999990	13.6608539999999990	13.5075834999999990	12.9519714999999990	13.3716949999999990	0.2000000000000000
-0.7000000000000001	14.8575590000000000	15.0569680000000010	14.1840915000000010	15.1137330500000000	14.9468725000000000	14.3405620000000020	14.8054690000000000	0.2000000000000000
-0.5000000000000000	15.9864405000000000	16.1778934000000020	15.2730810000000000	16.2386143500000000	16.0808420000000000	15.4387414999999990	15.9314885000000000	0.2000000000000000
-0.3000000000000000	16.7821070000000000	16.9882690000000000	16.0341820000000000	17.0585471000000000	16.8762279999999980	16.2041580000000000	16.7292734999999980	0.2000000000000000
-0.1000000000000000	17.1879920000000000	17.3946861500000020	16.4262730000000020	17.4611685000000000	17.2874245000000000	16.6017359999999950	17.1314085000000000	0.2000000000000000
0.1000000000000000	17.1879920000000000	17.3946861500000020	16.4262730000000020	17.4611685000000000	17.2874245000000000	16.6017359999999950	17.1314085000000000	0.2000000000000000
0.3000000000000000	16.7821070000000000	16.9882690000000000	16.0341820000000000	17.0585471000000000	16.8762279999999980	16.2041580000000000	16.7292734999999980	0.2000000000000000
0.5000000000000000	15.9864405000000000	16.1778934000000020	15.2730810000000000	16.2386143500000000	16.0808420000000000	15.4387414999999990	15.9314885000000000	0.2000000000000000
0.7000000000000001	14.8575590000000000	15.0569680000000010	14.1840915000000010	15.1137330500000000	14.9468725000000000	14.3405620000000020	14.8054690000000000	0.2000000000000000
0.9000000000000000	13.4226645000000000	13.6156125000000000	12.8067859999999990	13.6608539999999990	13.5075834999999990	12.9519714999999990	13.3716949999999990	0.2000000000000000
1.1000000000000000	11.7930488000000000	11.9756230000000000	11.2423260000000000	12.0210570000000000	11.8653469000000000	11.3710835000000000	11.7493045000000000	0.2000000000000000
1.3000000000000000	10.0295218000000010	10.2123650000000000	9.5473889999999990	10.2386535000000000	10.0992895499999980	9.6638530000000000	9.9847354000000020	0.2000000000000000
1.5000000000000000	8.2330855000000000	8.3961034999999990	7.8261456500000000	8.4196010000000000	8.2910560000000010	7.9253982000000000	8.1950704000000000	0.2000000000000000
1.7000000000000002	6.4563030000000000	6.5960390000000010	6.1256314999999990	6.6111729999999990	6.5055550000000000	6.2087553000000000	6.4228124999999990	0.2000000000000000
1.9000000000000001	4.8133900000000000	4.9469660000000000	4.5496894000000000	4.9518115000000000	4.8552719999999990	4.6173318499999990	4.7834559999999990	0.2000000000000000
2.1000000000000000	3.3513520000000003	3.4656480000000000	3.1540094500000000	3.4653515000000000	3.3843625000000000	3.2067945000000000	3.3261485000000000	0.2000000000000000
2.3000000000000003	2.1390390000000004	2.2275315000000000	2.0013542500000003	2.2205785000000002	2.1656485000000005	2.0406000000000000	2.1177025000000000	0.2000000000000000
2.5000000000000000	1.2137864999999999	1.2758705000000000	1.1262673500000000	1.2709605000000000	1.2309290000000002	1.1515369000000000	1.1994845000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Ytt-lo-HT4-CT14.dat <==
-2.5000000000000000	0.1677440000000000	0.23790500000000003	0.1229380000000000	0.2090490000000000	0.1909020000000000	0.1376950000000000	0.1497690000000000	0.2000000000000000
-2.3000000000000003	0.5223930000000000	0.7432560000000001	0.3816590000000000	0.6505610000000001	0.5968410000000001	0.4290620000000000	0.46468700000000007	0.2000000000000000
-2.1000000000000000	1.2143100000000000	1.7257700000000000	0.8867560000000000	1.5112400000000000	1.3867400000000000	0.9978990000000000	1.0790900000000000	0.2000000000000000
-1.9000000000000001	2.3024300000000000	3.2545499999999996	1.6864700000000000	2.8637100000000000	2.6168000000000000	1.8930099999999999	2.0512900000000000	0.2000000000000000
-1.7000000000000002	3.7500700000000000	5.2574099999999990	2.7624900000000000	4.6617000000000000	4.2295700000000000	3.0846000000000000	3.3586100000000000	0.2000000000000000
-1.5000000000000000	5.4375100000000000	7.5498300000000000	4.0345400000000000	6.7560900000000000	6.0768500000000000	4.4743600000000000	4.9032900000000000	0.2000000000000000
-1.3000000000000000	7.1974400000000000	9.8926300000000000	5.3827100000000000	8.9390300000000000	7.9660299999999990	5.9245900000000000	6.5395600000000000	0.2000000000000000
-1.1000000000000000	8.8776100000000000	12.0841000000000000	6.6908000000000000	11.0219000000000000	9.7342300000000000	7.3097300000000000	8.1265000000000000	0.2000000000000000
-0.9000000000000000	10.3613000000000000	13.9810000000000000	7.8643299999999990	12.8602000000000000	11.2655999999999970	8.5333500000000000	9.5496800000000000	0.2000000000000000
-0.7000000000000001	11.5696000000000000	15.4971000000000000	8.8345000000000000	14.3568000000000000	12.4900000000000000	9.5302400000000000	10.7259000000000000	0.2000000000000000
-0.5000000000000000	12.4801000000000000	16.6216000000000000	9.5746000000000000	15.4841999999999980	13.3984999999999990	10.2815000000000000	11.6229000000000000	0.2000000000000000
-0.3000000000000000	13.0801000000000000	17.3538000000000030	10.0670000000000000	16.2269000000000000	13.9901000000000020	10.7767000000000000	12.2197000000000010	0.2000000000000000
-0.1000000000000000	13.3838000000000030	17.7224000000000000	10.3175000000000030	16.6029000000000000	14.2879000000000020	11.0274000000000000	12.5232000000000010	0.2000000000000000
0.1000000000000000	13.3838000000000030	17.7224000000000000	10.3175000000000030	16.6029000000000000	14.2879000000000020	11.0274000000000000	12.5232000000000010	0.2000000000000000
0.3000000000000000	13.0801000000000000	17.3538000000000030	10.0670000000000000	16.2269000000000000	13.9901000000000020	10.7767000000000000	12.2197000000000010	0.2000000000000000
0.5000000000000000	12.4801000000000000	16.6216000000000000	9.5746000000000000	15.4841999999999980	13.3984999999999990	10.2815000000000000	11.6229000000000000	0.2000000000000000
0.7000000000000001	11.5696000000000000	15.4971000000000000	8.8345000000000000	14.3568000000000000	12.4900000000000000	9.5302400000000000	10.7259000000000000	0.2000000000000000
0.9000000000000000	10.3613000000000000	13.9810000000000000	7.8643299999999990	12.8602000000000000	11.2655999999999970	8.5333500000000000	9.5496800000000000	0.2000000000000000
1.1000000000000000	8.8776100000000000	12.0841000000000000	6.6908000000000000	11.0219000000000000	9.7342300000000000	7.3097300000000000	8.1265000000000000	0.2000000000000000
1.3000000000000000	7.1974400000000000	9.8926300000000000	5.3827100000000000	8.9390300000000000	7.9660299999999990	5.9245900000000000	6.5395600000000000	0.2000000000000000
1.5000000000000000	5.4375100000000000	7.5498300000000000	4.0345400000000000	6.7560900000000000	6.0768500000000000	4.4743600000000000	4.9032900000000000	0.2000000000000000
1.7000000000000002	3.7500700000000000	5.2574099999999990	2.7624900000000000	4.6617000000000000	4.2295700000000000	3.0846000000000000	3.3586100000000000	0.2000000000000000
1.9000000000000001	2.3024300000000000	3.2545499999999996	1.6864700000000000	2.8637100000000000	2.6168000000000000	1.8930099999999999	2.0512900000000000	0.2000000000000000
2.1000000000000000	1.2143100000000000	1.7257700000000000	0.8867560000000000	1.5112400000000000	1.3867400000000000	0.9978990000000000	1.0790900000000000	0.2000000000000000
2.3000000000000003	0.5223930000000000	0.7432560000000001	0.3816590000000000	0.6505610000000001	0.5968410000000001	0.4290620000000000	0.46468700000000007	0.2000000000000000
2.5000000000000000	0.1677440000000000	0.23790500000000003	0.1229380000000000	0.2090490000000000	0.1909020000000000	0.1376950000000000	0.1497690000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Ytt-nlo-HT4-CT14.dat <==
-2.5000000000000000	0.1633930000000000	0.1662022000000000	0.14828409999999997	0.16758899999999996	0.1672771000000000	0.1533799000000000	0.16057510000000003	0.2000000000000000
-2.3000000000000003	0.5216377000000001	0.5423879999999999	0.46858720000000004	0.5418740000000001	0.5370270000000000	0.4862951000000001	0.5102226000000000	0.2000000000000000
-2.1000000000000000	1.2444389999999999	1.3126949999999997	1.1100670000000000	1.3032219999999999	1.2860630000000002	1.1546040000000000	1.2135030000000000	0.2000000000000000
-1.9000000000000001	2.4278790000000003	2.5865789999999995	2.1566390000000000	2.5599360000000000	2.5120750000000000	2.2435519999999993	2.3657679999999990	0.2000000000000000
-1.7000000000000002	4.0860080000000000	4.3852710000000000	3.6203859999999994	4.3322319999999990	4.2278749999999990	3.7632160000000000	3.9825980000000000	0.2000000000000000
-1.5000000000000000	6.1451560000000010	6.6277399999999990	5.4387340000000000	6.5407150000000000	6.3558509999999995	5.6471660000000000	5.9932380000000000	0.2000000000000000
-1.3000000000000000	8.4694040000000000	9.1612800000000000	7.4933050000000000	9.0374900000000000	8.7532569999999980	7.7708360000000000	8.2670339999999990	0.2000000000000000
-1.1000000000000000	10.9020219999999990	11.8217700000000000	9.6427800000000000	11.6597400000000010	11.2597309999999990	9.9899179999999980	10.6486319999999970	0.2000000000000000
-0.9000000000000000	13.2698749999999990	14.4150900000000000	11.7333370000000000	14.2156100000000020	13.6990400000000000	12.1476890000000020	12.9667509999999990	0.2000000000000000
-0.7000000000000001	15.4043940000000000	16.7502500000000000	13.6178319999999980	16.5198600000000000	15.8958299999999980	14.0918940000000000	15.0573899999999980	0.2000000000000000
-0.5000000000000000	17.1709800000000000	18.6892499999999980	15.1744379999999990	18.4320700000000000	17.7153500000000000	15.6990969999999980	16.7862050000000000	0.2000000000000000
-0.3000000000000000	18.4119700000000040	20.0441200000000030	16.2705650000000000	19.7702800000000030	18.9924200000000000	16.8307080000000000	18.0012590000000000	0.2000000000000000
-0.1000000000000000	19.0709900000000020	20.7765900000000020	16.8476030000000000	20.4927800000000000	19.6711700000000040	17.4266780000000030	18.6459310000000000	0.2000000000000000
0.1000000000000000	19.0709900000000020	20.7765900000000020	16.8476030000000000	20.4927800000000000	19.6711700000000040	17.4266780000000030	18.6459310000000000	0.2000000000000000
0.3000000000000000	18.4119700000000040	20.0441200000000030	16.2705650000000000	19.7702800000000030	18.9924200000000000	16.8307080000000000	18.0012590000000000	0.2000000000000000
0.5000000000000000	17.1709800000000000	18.6892499999999980	15.1744379999999990	18.4320700000000000	17.7153500000000000	15.6990969999999980	16.7862050000000000	0.2000000000000000
0.7000000000000001	15.4043940000000000	16.7502500000000000	13.6178319999999980	16.5198600000000000	15.8958299999999980	14.0918940000000000	15.0573899999999980	0.2000000000000000
0.9000000000000000	13.2698749999999990	14.4150900000000000	11.7333370000000000	14.2156100000000020	13.6990400000000000	12.1476890000000020	12.9667509999999990	0.2000000000000000
1.1000000000000000	10.9020219999999990	11.8217700000000000	9.6427800000000000	11.6597400000000010	11.2597309999999990	9.9899179999999980	10.6486319999999970	0.2000000000000000
1.3000000000000000	8.4694040000000000	9.1612800000000000	7.4933050000000000	9.0374900000000000	8.7532569999999980	7.7708360000000000	8.2670339999999990	0.2000000000000000
1.5000000000000000	6.1451560000000010	6.6277399999999990	5.4387340000000000	6.5407150000000000	6.3558509999999995	5.6471660000000000	5.9932380000000000	0.2000000000000000
1.7000000000000002	4.0860080000000000	4.3852710000000000	3.6203859999999994	4.3322319999999990	4.2278749999999990	3.7632160000000000	3.9825980000000000	0.2000000000000000
1.9000000000000001	2.4278790000000003	2.5865789999999995	2.1566390000000000	2.5599360000000000	2.5120750000000000	2.2435519999999993	2.3657679999999990	0.2000000000000000
2.1000000000000000	1.2444389999999999	1.3126949999999997	1.1100670000000000	1.3032219999999999	1.2860630000000002	1.1546040000000000	1.2135030000000000	0.2000000000000000
2.3000000000000003	0.5216377000000001	0.5423879999999999	0.46858720000000004	0.5418740000000001	0.5370270000000000	0.4862951000000001	0.5102226000000000	0.2000000000000000
2.5000000000000000	0.1633930000000000	0.1662022000000000	0.14828409999999997	0.16758899999999996	0.1672771000000000	0.1533799000000000	0.16057510000000003	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/CT14/LHC8-Ytt-nnlo-HT4-CT14.dat <==
-2.5000000000000000	0.18375679999999997	0.20094410000000001	0.1719676000000000	0.19754640000000004	0.1862568200000000	0.1746819000000000	0.1817640000000000	0.2000000000000000
-2.3000000000000003	0.5778608000000000	0.6106781000000000	0.5448748000000001	0.6054332000000001	0.5842053000000001	0.5534066000000000	0.5727234000000001	0.2000000000000000
-2.1000000000000000	1.3761675000000000	1.4245350000000000	1.3034978000000000	1.4232167000000000	1.3885328000000001	1.3238504000000000	1.3661615000000000	0.2000000000000000
-1.9000000000000001	2.6657244999999996	2.7489690000000000	2.5262430000000000	2.7493990000000000	2.6882625999999994	2.5640320000000000	2.6483730000000000	0.2000000000000000
-1.7000000000000002	4.4626860000000000	4.5734920000000000	4.2375700000000000	4.5831520000000000	4.4971250000000005	4.2973719999999980	4.4378360000000000	0.2000000000000000
-1.5000000000000000	6.6657500000000000	6.7909679999999994	6.3394150000000000	6.8138410000000000	6.7115200000000000	6.4218670000000000	6.6338260000000000	0.2000000000000000
-1.3000000000000000	9.1577223999999990	9.3254760000000000	8.7177770000000000	9.3574180000000000	9.2188960000000000	8.8259670000000000	9.1180859999999980	0.2000000000000000
-1.1000000000000000	11.7821539599999990	11.9831900000000000	11.2202770000000000	12.0204910000000000	11.8610176000000000	11.3551210000000000	11.7327214000000000	0.2000000000000000
-0.9000000000000000	14.3481972999999990	14.5721209999999970	13.6704289999999990	14.6186250000000000	14.4447367999999980	13.8328849999999970	14.2888750999999980	0.2000000000000000
-0.7000000000000001	16.6661605000000000	16.9170720000000000	15.8840020000000000	16.9753090000000000	16.7720950000000000	16.0666480000000000	16.6017872000000000	0.2000000000000000
-0.5000000000000000	18.5937339999999980	18.8662369999999980	17.7211030000000000	18.9319559999999960	18.7119400000000000	17.9242369999999980	18.5231340000000000	0.2000000000000000
-0.3000000000000000	19.9608190000000040	20.2542869999999980	19.0255130000000040	20.3141250000000000	20.0937670000000030	19.2469360000000050	19.8799150000000000	0.2000000000000000
-0.1000000000000000	20.6746380000000000	20.9804180000000040	19.7075240000000000	21.0478290000000000	20.8065900000000000	19.9327480000000040	20.5953360000000000	0.2000000000000000
0.1000000000000000	20.6746380000000000	20.9804180000000040	19.7075240000000000	21.0478290000000000	20.8065900000000000	19.9327480000000040	20.5953360000000000	0.2000000000000000
0.3000000000000000	19.9608190000000040	20.2542869999999980	19.0255130000000040	20.3141250000000000	20.0937670000000030	19.2469360000000050	19.8799150000000000	0.2000000000000000
0.5000000000000000	18.5937339999999980	18.8662369999999980	17.7211030000000000	18.9319559999999960	18.7119400000000000	17.9242369999999980	18.5231340000000000	0.2000000000000000
0.7000000000000001	16.6661605000000000	16.9170720000000000	15.8840020000000000	16.9753090000000000	16.7720950000000000	16.0666480000000000	16.6017872000000000	0.2000000000000000
0.9000000000000000	14.3481972999999990	14.5721209999999970	13.6704289999999990	14.6186250000000000	14.4447367999999980	13.8328849999999970	14.2888750999999980	0.2000000000000000
1.1000000000000000	11.7821539599999990	11.9831900000000000	11.2202770000000000	12.0204910000000000	11.8610176000000000	11.3551210000000000	11.7327214000000000	0.2000000000000000
1.3000000000000000	9.1577223999999990	9.3254760000000000	8.7177770000000000	9.3574180000000000	9.2188960000000000	8.8259670000000000	9.1180859999999980	0.2000000000000000
1.5000000000000000	6.6657500000000000	6.7909679999999994	6.3394150000000000	6.8138410000000000	6.7115200000000000	6.4218670000000000	6.6338260000000000	0.2000000000000000
1.7000000000000002	4.4626860000000000	4.5734920000000000	4.2375700000000000	4.5831520000000000	4.4971250000000005	4.2973719999999980	4.4378360000000000	0.2000000000000000
1.9000000000000001	2.6657244999999996	2.7489690000000000	2.5262430000000000	2.7493990000000000	2.6882625999999994	2.5640320000000000	2.6483730000000000	0.2000000000000000
2.1000000000000000	1.3761675000000000	1.4245350000000000	1.3034978000000000	1.4232167000000000	1.3885328000000001	1.3238504000000000	1.3661615000000000	0.2000000000000000
2.3000000000000003	0.5778608000000000	0.6106781000000000	0.5448748000000001	0.6054332000000001	0.5842053000000001	0.5534066000000000	0.5727234000000001	0.2000000000000000
2.5000000000000000	0.18375679999999997	0.20094410000000001	0.1719676000000000	0.19754640000000004	0.1862568200000000	0.1746819000000000	0.1817640000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Mtt-lo-HT4-MMHT2014.dat <==
350.0000000000000000	7.8023500000000010	10.6172000000000000	5.8828300000000000	9.9578100000000000	8.3190200000000000	6.2771500000000010	7.3122200000000000	20.0000000000000000
370.0000000000000000	19.5814000000000000	26.8084000000000000	14.6851000000000020	24.9615000000000000	21.0302000000000040	15.7694000000000010	18.2349000000000000	20.0000000000000000
390.0000000000000000	21.7701000000000000	29.9946000000000000	16.2364000000000000	27.7149000000000000	23.5608000000000000	17.5520000000000000	20.1383000000000000	20.0000000000000000
410.0000000000000000	21.1457000000000000	29.2936000000000050	15.6942000000000000	26.8852000000000050	23.0399000000000030	17.0651000000000000	19.4469000000000000	20.0000000000000000
430.0000000000000000	19.3908000000000000	26.9929000000000000	14.3295000000000000	24.6244000000000050	21.2559000000000040	15.6624000000000020	17.7406000000000000	20.0000000000000000
450.0000000000000000	17.2616000000000000	24.1360000000000030	12.7060000000000000	21.8967000000000000	19.0267000000000000	13.9538000000000010	15.7178000000000020	20.0000000000000000
470.0000000000000000	15.0944000000000000	21.1932000000000000	11.0708000000000000	19.1288000000000000	16.7231000000000000	12.2113000000000010	13.6845000000000020	20.0000000000000000
490.0000000000000000	13.0660000000000030	18.4168000000000000	9.5507900000000000	16.5436000000000000	14.5451000000000000	10.5778000000000000	11.7972000000000000	20.0000000000000000
510.0000000000000000	11.2456000000000000	15.9101000000000000	8.1940400000000010	14.2274000000000010	12.5753000000000000	9.1101700000000000	10.1145000000000000	20.0000000000000000
530.0000000000000000	9.6402300000000000	13.6873000000000020	7.0031600000000000	12.1874000000000020	10.8263000000000000	7.8145800000000010	8.6390400000000000	20.0000000000000000
550.0000000000000000	8.2560800000000000	11.7623000000000020	5.9802200000000010	10.4304000000000020	9.3099900000000000	6.6964600000000010	7.3728000000000010	20.0000000000000000
570.0000000000000000	7.0667800000000005	10.1008000000000010	5.1046000000000005	8.9221700000000010	7.9999900000000010	5.7349300000000000	6.2898400000000000	20.0000000000000000
590.0000000000000000	6.0469900000000010	8.6704300000000000	4.3562700000000000	7.6299200000000010	6.8712800000000000	4.9098500000000005	5.3649900000000000	20.0000000000000000
620.0000000000000000	9.6277000000000000	13.8652000000000020	6.9098400000000000	12.1376900000000010	10.9973099999999990	7.8225500000000000	8.5039600000000010	40.0000000000000000
660.0000000000000000	7.1070300000000000	10.2941300000000010	5.0756900000000000	8.9504100000000000	8.1733700000000000	5.7794400000000010	6.2412500000000010	40.0000000000000000
700.0000000000000000	5.2804200000000000	7.6902000000000010	3.7537000000000003	6.6437700000000000	6.1115600000000020	4.2973900000000000	4.6120300000000010	40.0000000000000000
740.0000000000000000	3.9552700000000005	5.7904000000000000	2.7992300000000000	4.9721500000000010	4.6056500000000010	3.2212300000000003	3.4368000000000003	40.0000000000000000
780.0000000000000000	2.9850499999999998	4.3918900000000000	2.1036450000000000	3.7494600000000000	3.4960600000000004	2.4326800000000004	2.5810400000000002	40.0000000000000000
830.0000000000000000	3.1964980000000000	4.7307700000000000	2.2414270000000000	4.0115200000000000	3.7690500000000010	2.6069260000000000	2.7480110000000000	60.0000000000000000
890.0000000000000000	2.1499730000000000	3.2038690000000000	1.4988500000000000	2.6954560000000000	2.5550320000000000	1.7549030000000000	1.8360219999999998	60.0000000000000000
950.0000000000000000	1.4689500000000000	2.2035150000000003	1.0183680000000000	1.8399649999999999	1.7588210000000002	1.1999360000000001	1.2464750000000000	60.0000000000000000
1010.0000000000000000	1.0176730000000000	1.5363410000000000	0.7017160000000000	1.2736220000000000	1.2272960000000000	0.8318900000000000	0.8582690000000000	60.0000000000000000
1070.0000000000000000	0.7132360000000001	1.0833910000000000	0.4892490000000000	0.8919050000000000	0.8661230000000000	0.5834150000000000	0.5979900000000000	60.0000000000000000
1130.0000000000000000	0.5060390000000000	0.7732890000000000	0.3453640000000000	0.6323390000000000	0.6186409999999999	0.4141810000000001	0.42186100000000004	60.0000000000000000
1190.0000000000000000	0.3623180000000000	0.5569320000000001	0.2460561000000000	0.4524340000000000	0.44584700000000005	0.2967198000000000	0.30037569999999997	60.0000000000000000
1250.0000000000000000	0.2617745000000000	0.4047060000000000	0.17691770000000004	0.32667070000000004	0.32418250000000004	0.2144951000000000	0.21585190000000004	60.0000000000000000
1340.0000000000000000	0.33099389999999995	0.5158489999999999	0.2222020000000000	0.4126965000000000	0.41354350000000006	0.27140659999999994	0.2708974000000000	120.0000000000000000
1500.0000000000000000	0.25428320000000004	0.4018123000000000	0.1687577000000000	0.3166207000000001	0.32252899999999995	0.20874230000000005	0.20549349999999994	200.0000000000000000
1700.0000000000000000	0.09844433000000002	0.15839830000000002	0.06436830999999998	0.12238479999999995	0.12732690000000002	0.08092018000000001	0.07826873000000001	200.0000000000000000
1900.0000000000000000	0.039938430000000004	0.0654124400000000	0.025740269999999996	0.049583920000000004	0.05264419999999999	0.03286631000000001	0.031259829999999995	200.0000000000000000
2100.0000000000000000	0.016743340000000006	0.0279049600000000	0.010641429000000003	0.020762329999999996	0.0224810900000000	0.013792310000000002	0.0129088900000000	200.0000000000000000
2400.0000000000000000	0.010311614999999998	0.017571345000000006	0.0064403290000000	0.0127696970000000	0.014171853000000007	0.0085038110000000	0.0078025689999999944	400.0000000000000000
2800.0000000000000000	0.0019788031999999995	0.0034842287000000018	0.0012050500000000003	0.002446251999999999	0.002814026800000001	0.0016343086999999993	0.0014574050999999995	400.0000000000000000
3500.0000000000000000	0.0004631943509999998	0.0008455653119999996	0.0002745368669999998	0.0005716445050000012	0.000683776802999999	0.00038311161500000003	0.0003314490279999998	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Mtt-nlo-HT4-MMHT2014.dat <==
350.0000000000000000	9.5469000000000000	10.8153200000000020	8.3118100000000000	10.5183499999999980	9.8714500000000010	8.5601400000000000	9.3216400000000000	20.0000000000000000
370.0000000000000000	22.6300600000000040	25.0484500000000060	19.9499300000000020	24.5256500000000000	23.3230099999999960	20.5117399999999960	22.1767800000000000	20.0000000000000000
390.0000000000000000	24.6075499999999960	26.9627100000000000	21.7764400000000000	26.4907900000000040	25.3440799999999980	22.4053400000000020	24.1315500000000040	20.0000000000000000
410.0000000000000000	23.6351400000000030	25.7464600000000000	20.9445100000000000	25.3525500000000040	24.3414600000000050	21.5736900000000000	23.1762800000000020	20.0000000000000000
430.0000000000000000	21.5375700000000020	23.3672400000000000	19.0917700000000040	23.0470000000000040	22.1877100000000000	19.6910499999999970	21.1100500000000050	20.0000000000000000
450.0000000000000000	19.1099300000000020	20.6878800000000000	16.9339300000000000	20.4279200000000000	19.6954300000000050	17.4892899999999970	18.7185499999999970	20.0000000000000000
470.0000000000000000	16.6764200000000000	18.0247900000000030	14.7661880000000010	17.8138999999999970	17.1966900000000000	15.2715900000000000	16.3223900000000000	20.0000000000000000
490.0000000000000000	14.4278990000000000	15.5872300000000030	12.7620740000000000	15.4137000000000020	14.8876599999999990	13.2172740000000000	14.1094260000000010	20.0000000000000000
510.0000000000000000	12.4046830000000020	13.3859500000000010	10.9626710000000020	13.2454750000000000	12.8074260000000010	11.3686910000000000	12.1209139999999990	20.0000000000000000
530.0000000000000000	10.6309110000000030	11.4626240000000020	9.3861990000000000	11.3475540000000000	10.9832110000000020	9.7467440000000030	10.3786650000000000	20.0000000000000000
550.0000000000000000	9.1072189999999990	9.8225670000000000	8.0309020000000000	9.7264200000000000	9.4155080000000000	8.3503440000000000	8.8828900000000000	20.0000000000000000
570.0000000000000000	7.7950110000000010	8.4026430000000000	6.8661657000000000	8.3222130000000000	8.0649030000000010	7.1488081000000010	7.5956870000000010	20.0000000000000000
590.0000000000000000	6.6732866000000010	7.1970930000000010	5.8697728700000000	7.1293549000000000	6.9090150000000010	6.1189484000000010	6.4968048400000010	20.0000000000000000
620.0000000000000000	10.6215906999999990	11.4563795000000000	9.3261693000000000	11.3509859000000010	11.0073909000000000	9.7391643000000000	10.3272864000000020	40.0000000000000000
660.0000000000000000	7.8260322000000000	8.4387510000000020	6.8582163000000005	8.3650680000000000	8.1194726000000000	7.1778838999999990	7.5970320000000010	40.0000000000000000
700.0000000000000000	5.8167569999999990	6.2748480000000000	5.0851901000000000	6.2204770000000010	6.0427050000000010	5.3342658000000010	5.6366520000000000	40.0000000000000000
740.0000000000000000	4.3459140000000005	4.6883459999999990	3.7920846000000004	4.6488710000000000	4.5196260000000000	3.9859086000000000	4.2049590000000010	40.0000000000000000
780.0000000000000000	3.2780100000000005	3.5378080000000000	2.8540327000000003	3.5080970000000002	3.4130390000000004	3.0060279000000003	3.1666050000000000	40.0000000000000000
830.0000000000000000	3.4956860000000000	3.7720440000000000	3.0373266000000010	3.7409230000000000	3.6445450000000010	3.2067797999999996	3.3705909000000000	60.0000000000000000
890.0000000000000000	2.3424557000000004	2.5293060000000000	2.0294946000000000	2.5089560000000000	2.4456122000000000	2.1484211000000000	2.2539326000000000	60.0000000000000000
950.0000000000000000	1.5942960000000000	1.7209050000000001	1.3779315000000003	1.7071313000000004	1.6671122000000003	1.4626575000000000	1.5307021000000000	60.0000000000000000
1010.0000000000000000	1.0972996000000002	1.1837767000000001	0.9463802000000001	1.1747070000000002	1.1488569999999998	1.0070469000000002	1.0515151000000000	60.0000000000000000
1070.0000000000000000	0.7646664999999999	0.8250552000000000	0.6579706000000001	0.8191269000000001	0.8013762000000000	0.7016884000000001	0.7315183000000002	60.0000000000000000
1130.0000000000000000	0.5393651000000000	0.5821379000000001	0.46300810000000003	0.5778348000000000	0.5661071999999999	0.49501470000000003	0.5149101000000000	60.0000000000000000
1190.0000000000000000	0.38320100000000007	0.41335109999999997	0.3283584000000000	0.41063610000000006	0.4024511000000000	0.35172440000000005	0.3653090000000001	60.0000000000000000
1250.0000000000000000	0.27513390000000004	0.2964973000000000	0.23533850000000006	0.29465900000000006	0.28927820000000004	0.2526498000000000	0.2618225000000000	60.0000000000000000
1340.0000000000000000	0.34484990000000004	0.3715842000000000	0.29411399000000005	0.36934360000000005	0.3631610000000000	0.3167240900000000	0.3273354400000000	120.0000000000000000
1500.0000000000000000	0.26041353999999994	0.2803680400000001	0.2210971900000000	0.2789755700000002	0.27482388000000013	0.23926562000000004	0.24622017000000002	200.0000000000000000
1700.0000000000000000	0.09892899000000002	0.10655634000000004	0.0834190200000000	0.10605933999999999	0.1047652600000000	0.0908905500000000	0.09300349999999999	200.0000000000000000
1900.0000000000000000	0.0393017030000000	0.0421521300000000	0.03297721000000001	0.04207021000000001	0.04170517999999999	0.0361506850000000	0.03677070600000001	200.0000000000000000
2100.0000000000000000	0.0163787170000000	0.017691142000000003	0.013611750000000004	0.0176072630000000	0.0174653770000000	0.015031857000000001	0.015219396999999997	200.0000000000000000
2400.0000000000000000	0.0099081279000000	0.0106293370000000	0.008182367200000002	0.010625221000000002	0.0105903010000000	0.009109747599999999	0.009147733499999998	400.0000000000000000
2800.0000000000000000	0.0019109150999999998	0.0020686650000000	0.0015496718999999997	0.0020629881000000	0.002058599100000001	0.0017505910999999997	0.0017408448000000	400.0000000000000000
3500.0000000000000000	0.0004743186049999998	0.0005265561739999999	0.0003734156370000002	0.0005171587370000002	0.0005206094080000002	0.0004317717890000001	0.0004223241719999999	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Mtt-nnlo-HT4-MMHT2014.dat <==
350.0000000000000000	10.8020600000000000	11.4772500000000020	9.9906399999999990	11.4458400000000000	10.9249500000000000	10.1200800000000000	10.7177000000000020	20.0000000000000000
370.0000000000000000	23.3898400000000030	23.5932500000000050	22.3446600000000050	23.7289600000000040	23.5137700000000050	22.5386700000000030	23.3368200000000000	20.0000000000000000
390.0000000000000000	25.2894900000000000	25.4675200000000000	24.2441600000000000	25.6160400000000000	25.4054500000000020	24.4486000000000000	25.2438300000000030	20.0000000000000000
410.0000000000000000	24.2647700000000020	24.4211250000000000	23.2816400000000030	24.5654069999999970	24.3665100000000050	23.4789300000000000	24.2244600000000000	20.0000000000000000
430.0000000000000000	22.1391800000000030	22.2980467000000040	21.2413200000000000	22.4194790000000030	22.2387500000000030	21.4342300000000000	22.0952400000000000	20.0000000000000000
450.0000000000000000	19.7103060000000000	19.8904920000000000	18.8897080000000000	20.0157180000000000	19.7852160000000000	19.0594530000000000	19.6800019999999980	20.0000000000000000
470.0000000000000000	17.2626610000000000	17.4513050000000000	16.5302870000000000	17.5144820000000000	17.3581810000000000	16.7031430000000000	17.2090490000000000	20.0000000000000000
490.0000000000000000	14.9793250000000000	15.1646039999999990	14.3218880000000000	15.2181620000000000	15.0618660000000020	14.4758600000000030	14.9310349000000020	20.0000000000000000
510.0000000000000000	12.9409190000000000	13.1570900000000000	12.3515935000000000	13.2023740000000020	13.0116620000000000	12.4889955000000010	12.8979660000000020	20.0000000000000000
530.0000000000000000	11.1063870000000000	11.2866900000000000	10.5928460000000020	11.3148990000000000	11.1752100000000000	10.7186250000000010	11.0621529999999990	20.0000000000000000
550.0000000000000000	9.5836960000000000	9.7607600000000010	9.1270270000000000	9.7895450000000020	9.6446470000000000	9.2410040000000000	9.5442610000000000	20.0000000000000000
570.0000000000000000	8.2050170000000020	8.3626900000000000	7.8120170000000000	8.3874160000000000	8.2561870000000000	7.9116140000000010	8.1711170000000000	20.0000000000000000
590.0000000000000000	7.0578840000000005	7.2047500000000010	6.7067200000000000	7.2014700000000005	7.1212660000000000	6.8059810000000010	7.0130620000000000	20.0000000000000000
620.0000000000000000	11.3150970000000020	11.6023130000000000	10.7219220000000010	11.6095980000000000	11.4075770000000000	10.8805730000000000	11.2469810000000000	40.0000000000000000
660.0000000000000000	8.3644100000000000	8.5773440000000000	7.9198929999999990	8.5814250000000000	8.4362340000000000	8.0440860000000000	8.3110240000000020	40.0000000000000000
700.0000000000000000	6.2490830000000010	6.4259540000000010	5.9041440000000005	6.4278250000000000	6.3030830000000000	6.0004420000000010	6.2066790000000000	40.0000000000000000
740.0000000000000000	4.7000300000000000	4.8384950000000000	4.4342070000000000	4.8231750000000010	4.7540820000000000	4.5170930000000010	4.6571580000000010	40.0000000000000000
780.0000000000000000	3.5794990000000000	3.7027020000000000	3.3650149999999996	3.6928170000000000	3.6208070000000000	3.4300690000000005	3.5464090000000000	40.0000000000000000
830.0000000000000000	3.8205610000000000	3.9647040000000000	3.5884950000000010	3.9451920000000005	3.8694949999999997	3.6624049999999997	3.7806660000000005	60.0000000000000000
890.0000000000000000	2.5778020000000000	2.6785340000000000	2.4159490000000003	2.6786300000000000	2.6017379999999997	2.4628499999999995	2.5563860000000003	60.0000000000000000
950.0000000000000000	1.7711580000000002	1.8412940000000002	1.6568108000000001	1.8289540000000000	1.7980960000000000	1.6962808000000000	1.7486540000000002	60.0000000000000000
1010.0000000000000000	1.2332810000000000	1.2916080000000000	1.1490869000000000	1.2799491000000003	1.2540805000000002	1.1784353000000000	1.2155880000000001	60.0000000000000000
1070.0000000000000000	0.8625647999999999	0.8996907000000001	0.8042980000000002	0.8959874000000001	0.8738630999999999	0.8236408000000002	0.8521487000000000	60.0000000000000000
1130.0000000000000000	0.6113282000000000	0.6402218000000001	0.5681084000000000	0.6368102000000000	0.6200796000000001	0.5825035000000001	0.6033429000000001	60.0000000000000000
1190.0000000000000000	0.4388635000000001	0.46037780000000006	0.4073440000000000	0.45348120000000014	0.4487930000000000	0.4200334000000000	0.43058510000000005	60.0000000000000000
1250.0000000000000000	0.3164668000000000	0.33221269999999997	0.2933318000000000	0.33056060000000004	0.32098669999999996	0.30118120000000004	0.31215780000000004	60.0000000000000000
1340.0000000000000000	0.4027146000000000	0.42387269999999994	0.37208340000000006	0.4185209000000000	0.41116130000000006	0.3838747000000000	0.3951962000000000	120.0000000000000000
1500.0000000000000000	0.3115019900000000	0.33006705999999997	0.2866229800000001	0.32648330000000003	0.31740451000000003	0.29580793000000005	0.30583440999999983	200.0000000000000000
1700.0000000000000000	0.12226524999999998	0.1303539700000000	0.1118551700000000	0.1279161300000000	0.12540921000000002	0.11615846000000002	0.11932570999999997	200.0000000000000000
1900.0000000000000000	0.0505149370000000	0.0543320840000000	0.04593431099999999	0.053204072000000005	0.0519410300000000	0.04786702699999999	0.04919712300000001	200.0000000000000000
2100.0000000000000000	0.021638745000000004	0.023490188499999995	0.019545030000000005	0.022795109999999997	0.022379825000000006	0.02046647800000001	0.020957517000000005	200.0000000000000000
2400.0000000000000000	0.014108118699999997	0.015288735300000002	0.0126676348000000	0.014869563251999993	0.01460762610000001	0.013323914000000001	0.013638075199999997	400.0000000000000000
2800.0000000000000000	0.0030128792999999984	0.0032467444200000	0.002682055700000001	0.0032220711819999992	0.003066066310000001	0.002815062000000001	0.0029260959000000004	400.0000000000000000
3500.0000000000000000	0.0008794627738999993	0.0009514226359999998	0.0007733522360100003	0.0009088985499999995	0.0009319803199999996	0.0008383531510000001	0.0008306374931999994	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-PTavt-lo-MT2-MMHT2014.dat <==
25.0000000000000000	35.9703000000000000	50.1848000000000100	26.5457000000000000	45.8984000000000100	39.3295000000000000	28.9434000000000040	32.9904000000000000	50.0000000000000000
75.0000000000000000	71.9462000000000000	100.8430000000000200	52.8862000000000000	91.5476000000000000	79.2517000000000000	58.0299000000000000	65.5692000000000000	50.0000000000000000
125.0000000000000000	55.7962000000000000	78.6974000000000000	40.7791000000000000	70.6482000000000000	62.1536000000000000	45.1661000000000000	50.3769000000000000	50.0000000000000000
175.0000000000000000	29.2801000000000040	41.5597000000000000	21.2861000000000000	36.8736000000000000	33.0013000000000000	23.8060000000000000	26.1808000000000050	50.0000000000000000
225.0000000000000000	13.1615000000000000	18.7863000000000000	9.5270000000000000	16.4905000000000000	14.9940000000000000	10.7485000000000000	11.6658000000000000	50.0000000000000000
275.0000000000000000	5.7189100000000000	8.1965600000000000	4.1249100000000000	7.1298000000000000	6.5745900000000000	4.6887100000000000	5.0312300000000000	50.0000000000000000
325.0000000000000000	2.5339600000000000	3.6436900000000003	1.8228700000000000	3.1455200000000003	2.9352800000000000	2.0848700000000000	2.2155200000000000	50.0000000000000000
375.0000000000000000	1.1676000000000000	1.6832700000000003	0.8382710000000000	1.4439700000000000	1.3611000000000000	0.9636940000000000	1.0156400000000000	50.0000000000000000
425.0000000000000000	0.5622170000000000	0.8121670000000000	0.40298800000000007	0.6930120000000000	0.6588840000000000	0.46531100000000003	0.4869150000000000	50.0000000000000000
475.0000000000000000	0.2823880000000000	0.40850999999999993	0.2021610000000000	0.3469880000000000	0.3324560000000000	0.23430300000000004	0.24365100000000003	50.0000000000000000
525.0000000000000000	0.1473580000000000	0.2134110000000000	0.1053750000000000	0.1805570000000000	0.1741720000000000	0.12253900000000001	0.1267180000000000	50.0000000000000000
575.0000000000000000	0.0795655000000000	0.11535900000000002	0.05683660000000001	0.0972513000000000	0.0943803000000000	0.0662967000000000	0.0682120000000000	50.0000000000000000
625.0000000000000000	0.0442425000000000	0.0642186000000000	0.0315744000000000	0.0539585000000000	0.052655099999999996	0.0369329000000000	0.0378236000000000	50.0000000000000000
675.0000000000000000	0.025242800000000003	0.0366783000000000	0.0179983000000000	0.030723900000000002	0.0301350000000000	0.0211080000000000	0.0215239000000000	50.0000000000000000
725.0000000000000000	0.0147170000000000	0.0214050000000000	0.0104827000000000	0.0178784000000000	0.0176200000000000	0.0123253000000000	0.0125168000000000	50.0000000000000000
775.0000000000000000	0.0087466600000000	0.0127346000000000	0.0062235600000000	0.0106071000000000	0.0105010000000000	0.007335620000000001	0.0074206900000000	50.0000000000000000
825.0000000000000000	0.0052815100000000	0.007698250000000001	0.0037539900000000005	0.006394839999999999	0.006358010000000001	0.0044354300000000	0.0044700900000000	50.0000000000000000
875.0000000000000000	0.0032338100000000	0.0047191200000000	0.0022959900000000	0.0039097900000000	0.0039032200000000	0.0027191900000000	0.0027305200000000	50.0000000000000000
925.0000000000000000	0.0020043600000000	0.0029285200000000004	0.0014213000000000	0.0024199800000000	0.0024255700000000	0.0016873500000000	0.0016883300000000	50.0000000000000000
975.0000000000000000	0.0012555100000000	0.0018366100000000	0.0008890830000000	0.0015138500000000	0.0015231900000000	0.0010580700000000	0.0010549900000000	50.0000000000000000
1025.0000000000000000	0.0007928230000000	0.0011612100000000	0.0005606510000000	0.0009547810000000001	0.0009642390000000	0.0006688150000000	0.0006646040000000	50.0000000000000000
1075.0000000000000000	0.0005040490000000	0.0007392960000000	0.0003559160000000	0.0006063210000000	0.0006145950000000	0.0004256190000000	0.0004215010000000	50.0000000000000000
1125.0000000000000000	0.0003224740000000	0.0004737050000000	0.00022735600000000004	0.0003874880000000	0.00039422399999999993	0.0002725500000000	0.0002690010000000	50.0000000000000000
1175.0000000000000000	0.00020744900000000004	0.0003051940000000	0.0001460410000000	0.0002490200000000	0.0002542460000000	0.0001754880000000	0.00017263900000000004	50.0000000000000000
1250.0000000000000000	0.00022055230000000002	0.00032517399999999996	0.0001549161000000	0.0002643910000000	0.0002712570000000	0.00018678409999999999	0.00018292249999999998	100.0000000000000000
1350.0000000000000000	0.00009291670000000001	0.0001374403000000	0.0000650352000000	0.0001111845000000	0.00011485870000000001	0.0000788074000000	0.0000766789000000	100.0000000000000000
1550.0000000000000000	0.0000629566200000	0.00009362139999999999	0.0000438055500000	0.0000751582800000	0.0000784225900000	0.0000535019900000	0.0000515467100000	300.0000000000000000
1850.0000000000000000	4.6160060000000000e-6	6.9495250000000000e-6	3.1694000000000000e-6	5.4885330000000000e-6	5.8447819999999980e-6	3.9360840000000016e-6	3.7169000000000008e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-PTavt-nlo-MT2-MMHT2014.dat <==
25.0000000000000000	41.4046450000000000	45.8096150000000100	36.2861650000000000	44.9745750000000000	42.7496100000000040	37.4697700000000040	40.4852700000000000	50.0000000000000000
75.0000000000000000	80.3912950000000000	87.6576500000000200	70.9312750000000000	86.4210000000000000	82.9138900000000100	73.2828200000000000	78.6812600000000100	50.0000000000000000
125.0000000000000000	61.6398949999999960	66.6845549999999900	54.4663900000000000	65.8961850000000000	63.6357250000000100	56.4338800000000000	60.2403000000000050	50.0000000000000000
175.0000000000000000	32.4774717500000000	35.1077905000000000	28.6313445000000000	34.6814805000000060	33.6202736500000000	29.7940561499999960	31.6317010000000000	50.0000000000000000
225.0000000000000000	14.7219670000000000	15.9615620000000000	12.9307545000000030	15.7391490000000010	15.2909400000000000	13.5171430000000000	14.2811010000000010	50.0000000000000000
275.0000000000000000	6.4280209999999990	6.9831144999999990	5.6281865000000000	6.8723820000000000	6.6968900000000000	5.9076745000000010	6.2120555000000000	50.0000000000000000
325.0000000000000000	2.8480355000000000	3.0994700000000000	2.4877490000000000	3.0445845000000000	2.9750840000000003	2.6204064999999996	2.7434255000000000	50.0000000000000000
375.0000000000000000	1.3059385000000000	1.4218105000000000	1.1392882000000000	1.3948250000000000	1.3669550000000000	1.2033773499999998	1.2547655000000000	50.0000000000000000
425.0000000000000000	0.6228218999999999	0.6774065000000000	0.5431649500000000	0.6640524500000000	0.6529008000000001	0.5750262500000000	0.5972037000000001	50.0000000000000000
475.0000000000000000	0.30889180000000005	0.3352004500000000	0.2695036500000000	0.3284876000000000	0.3241614000000000	0.2858405000000000	0.2957170000000000	50.0000000000000000
525.0000000000000000	0.1586555500000000	0.17161539999999997	0.13856447500000002	0.1682327000000000	0.1665901000000000	0.1471795000000000	0.1517159500000000	50.0000000000000000
575.0000000000000000	0.08416209499999999	0.0907142500000000	0.0735973700000000	0.08898276499999999	0.0883951450000000	0.07826696999999999	0.0804116900000000	50.0000000000000000
625.0000000000000000	0.0459085350000000	0.0492788450000000	0.0402148150000000	0.048386719999999994	0.0482184050000000	0.0428048350000000	0.0438403200000000	50.0000000000000000
675.0000000000000000	0.0256535450000000	0.027415009999999997	0.022513070500000003	0.026956655000000003	0.0269358200000000	0.0239787450000000	0.024492174999999998	50.0000000000000000
725.0000000000000000	0.014651118000000001	0.0155781150000000	0.012883921999999999	0.0153421800000000	0.015376704999999997	0.013731575499999999	0.013985201500000002	50.0000000000000000
775.0000000000000000	0.008514085000000001	0.0090034120000000	0.007503847500000001	0.008885141000000001	0.008929207000000002	0.008001021999999998	0.0081276290000000	50.0000000000000000
825.0000000000000000	0.0050261170000000	0.0052858645000000	0.0044395395500000	0.005228506000000001	0.0052662839999999995	0.0047349146000000	0.004799228650000001	50.0000000000000000
875.0000000000000000	0.0030093963500000	0.0031472700000000	0.0026642434200000002	0.0031205035499999997	0.0031502741500000	0.0028423092500000	0.0028743017000000	50.0000000000000000
925.0000000000000000	0.0018219399000000002	0.0018933417350000003	0.0016169135500000002	0.0018823541000000002	0.0019051234850000	0.0017253847500000	0.0017407771000000002	50.0000000000000000
975.0000000000000000	0.0011165358000000	0.0011549720500000	0.0009924224500000	0.0011509211500000	0.0011663901000000	0.0010593088000000	0.0010670195500000002	50.0000000000000000
1025.0000000000000000	0.0006894210000000	0.0007092931000000	0.0006139176450000001	0.0007084959000000	0.0007195849500000	0.0006555583500000	0.0006589473449999999	50.0000000000000000
1075.0000000000000000	0.0004282732650000	0.0004377194500000	0.00038225723699999997	0.0004386894950000	0.00044634389999999996	0.0004082016200000001	0.00040958803350000004	50.0000000000000000
1125.0000000000000000	0.0002676000002500	0.00027211309500000004	0.0002392561050000	0.00027351690055000004	0.0002785204200000	0.0002555165299500	0.00025604934500000003	50.0000000000000000
1175.0000000000000000	0.0001681698050000	0.0001701377750000	0.00015060070500000003	0.0001714946250000	0.00017483316390000002	0.0001608783500000	0.0001609648900000	50.0000000000000000
1250.0000000000000000	0.0001733231350000	0.0001739655400000	0.00015557812499999998	0.00017612429499999998	0.0001798521800000	0.0001662488450000	0.0001659825600000	100.0000000000000000
1350.0000000000000000	0.0000698907250000	0.00006956604000000001	0.00006283537500000001	0.0000707986050000	0.0000723700900000	0.00006720301000000001	0.00006694162499999999	100.0000000000000000
1550.0000000000000000	0.000044385523999999996	0.000043578765500000006	0.0000400104940000	0.00004472453250000001	0.000045809433500000004	0.0000428496900000	0.0000425227935000	300.0000000000000000
1850.0000000000000000	2.8834826000000000e-6	2.7760139999999997e-6	2.6006168000000000e-6	2.8877664499999998e-6	2.9625105999999995e-6	2.7978588500000000e-6	2.7572237000000000e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-PTavt-nnlo-MT2-MMHT2014.dat <==
25.0000000000000000	43.7966600000000000	44.7795450000000000	41.4730400000000000	44.9569300000000000	44.0754600000000000	41.9066850000000000	43.6471450000000100	50.0000000000000000
75.0000000000000000	83.3662200000000000	84.3284330000000000	79.6549050000000100	84.7188600000000000	83.8119650000000000	80.4538650000000100	83.1410750000000000	50.0000000000000000
125.0000000000000000	64.1131350000000000	64.9586750000000000	61.2567993000000000	65.2043750000000000	64.4795800000000000	61.9373787500000100	63.8974245000000000	50.0000000000000000
175.0000000000000000	34.0013950000000000	34.4389300000000000	32.4462750000000000	34.5601600000000000	34.2243200000000060	32.8695599999999900	33.8474350000000040	50.0000000000000000
225.0000000000000000	15.5006800000000000	15.7042749999999990	14.7728900000000000	15.7652750000000030	15.6090050000000030	14.9901400000000000	15.4170050000000000	50.0000000000000000
275.0000000000000000	6.8011775000000000	6.8777800000000000	6.4775260000000000	6.9105500000000010	6.8497040000000000	6.5823475000000000	6.7599645000000000	50.0000000000000000
325.0000000000000000	3.0261014999999998	3.0556415000000000	2.8818170000000000	3.0717660000000000	3.0486480000000000	2.9324045000000005	3.0056665000000002	50.0000000000000000
375.0000000000000000	1.3948190000000000	1.4045795000000000	1.3289924999999998	1.4135179999999998	1.4048445000000000	1.3535130000000000	1.3849225000000000	50.0000000000000000
425.0000000000000000	0.6643410000000000	0.6669835000000000	0.6336816000000001	0.6721980000000000	0.6686490000000000	0.6456395500000001	0.6596842000000000	50.0000000000000000
475.0000000000000000	0.3311834000000000	0.3313248000000000	0.3163451500000000	0.3342630000000000	0.3332203500000000	0.3225212500000000	0.32881099999999996	50.0000000000000000
525.0000000000000000	0.17007014999999998	0.16940840000000001	0.16281840000000003	0.1711659500000000	0.1709769500000000	0.16603849999999998	0.16888485000000003	50.0000000000000000
575.0000000000000000	0.09032180000000001	0.08982090000000001	0.08654588499999999	0.0908728500000000	0.0907019000000000	0.0882508500000000	0.0897232500000000	50.0000000000000000
625.0000000000000000	0.0493306600000000	0.0489835500000000	0.0473365650000000	0.0495754750000000	0.0495248150000000	0.0482807600000000	0.0490046450000000	50.0000000000000000
675.0000000000000000	0.027743894999999998	0.027523199999999998	0.0266491700000000	0.0278631300000000	0.027847234999999998	0.0271916500000000	0.027555504999999998	50.0000000000000000
725.0000000000000000	0.015743325000000002	0.015503030000000001	0.015185255000000002	0.0157618650000000	0.0157482050000000	0.015469984999999999	0.0156698850000000	50.0000000000000000
775.0000000000000000	0.0092261550000000	0.009083105499999999	0.008904403500000001	0.0092225595000000	0.009236560000000001	0.009080429000000001	0.0091737320000000	50.0000000000000000
825.0000000000000000	0.005489487499999999	0.0054055780000000	0.0052989770000000	0.005502592000000001	0.0054833980000000	0.0053984090000000	0.0054656895000000	50.0000000000000000
875.0000000000000000	0.0032862194999999997	0.0032194055000000004	0.0031827476499999997	0.0032760875000000	0.0032828025000000	0.0032436511999999994	0.0032709387499999997	50.0000000000000000
925.0000000000000000	0.0020101444500000	0.0019683704000000002	0.0019480446500000001	0.0020020183000000	0.0020092082000000002	0.0019871034000000	0.0019995837000000003	50.0000000000000000
975.0000000000000000	0.0012314527600000003	0.0012003541500000	0.0011966103000000	0.0012246743399999998	0.0012272448000000	0.0012188380300000	0.0012270657150000	50.0000000000000000
1025.0000000000000000	0.0007593735000000	0.0007334398500000001	0.0007412463000000	0.0007523543000000001	0.0007540515999999999	0.0007540714000000	0.0007583918500000	50.0000000000000000
1075.0000000000000000	0.0004782915000000	0.00046291355000000004	0.0004668980500000	0.0004743214500000	0.0004749933000000	0.00047510965000000004	0.0004774981000000	50.0000000000000000
1125.0000000000000000	0.00030061730999999994	0.00028910205000000003	0.00029428645499999997	0.0002963756150000	0.00029848531499999996	0.0002995463300000	0.0003001013250000	50.0000000000000000
1175.0000000000000000	0.0001909813150000	0.0001838784500000	0.00018703508900000002	0.00018885004500000002	0.00018928141000000003	0.0001902151550000	0.0001908956500000	50.0000000000000000
1250.0000000000000000	0.0001990307400000	0.0001903177800000	0.0001956596550000	0.00019635353999999998	0.0001964890250000	0.0001986810350000	0.0001993719200000	100.0000000000000000
1350.0000000000000000	0.00008284228499999999	0.00007899312500000001	0.0000815350500000	0.00008168731000000001	0.00008158280500000001	0.00008276964499999999	0.0000830456900000	100.0000000000000000
1550.0000000000000000	0.000053651386500000006	0.0000496720790000	0.000053532009000000006	0.000052129009500000005	0.000052280217500000006	0.000054158044000000006	0.00005410349400000001	300.0000000000000000
1850.0000000000000000	4.5509197500000015e-6	4.5777903500000000e-6	4.3507762499999990e-6	4.5233146499999990e-6	4.6441860000000020e-6	4.5238954500000010e-6	4.4455868000000000e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Yavt-lo-HT4-MMHT2014.dat <==
-2.5000000000000000	1.0554100000000002	1.5873100000000000	0.7331745000000001	1.3407700000000000	1.2495699999999998	0.8522595000000000	0.9079790000000000	0.2000000000000000
-2.3000000000000003	1.8837150000000000	2.7887200000000005	1.3244799999999999	2.3916200000000000	2.1966850000000004	1.5218500000000001	1.6395100000000000	0.2000000000000000
-2.1000000000000000	2.9657750000000000	4.3299650000000000	2.1080650000000000	3.7634650000000000	3.4125800000000000	2.3970650000000000	2.6083850000000000	0.2000000000000000
-1.9000000000000001	4.2509650000000010	6.1340900000000000	3.0497449999999997	5.3918500000000000	4.8367100000000000	3.4370749999999997	3.7721999999999998	0.2000000000000000
-1.7000000000000002	5.6758399999999990	8.1127700000000010	4.1031700000000000	7.1963600000000000	6.3994000000000000	4.5905650000000000	5.0736100000000000	0.2000000000000000
-1.5000000000000000	7.1694100000000010	10.1718000000000010	5.2143549999999990	9.0871600000000000	8.0261250000000000	5.8000500000000010	6.4459450000000000	0.2000000000000000
-1.3000000000000000	8.6654000000000000	12.2253000000000000	6.3316850000000000	10.9805000000000000	9.6489300000000000	7.0117550000000000	7.8255650000000000	0.2000000000000000
-1.1000000000000000	10.0996000000000000	14.1894499999999990	7.4052950000000010	12.7953000000000000	11.2013499999999980	8.1735900000000000	9.1509799999999990	0.2000000000000000
-0.9000000000000000	11.4128499999999990	15.9862999999999980	8.3893449999999990	14.4568500000000000	12.6218000000000000	9.2375450000000000	10.3657000000000000	0.2000000000000000
-0.7000000000000001	12.5444000000000000	17.5335000000000000	9.2379500000000010	15.8884499999999990	13.8448500000000010	10.1543999999999990	11.4131500000000000	0.2000000000000000
-0.5000000000000000	13.4480499999999990	18.7684000000000000	9.9158700000000000	17.0315000000000000	14.8211999999999970	10.8865500000000000	12.2499000000000000	0.2000000000000000
-0.3000000000000000	14.0744499999999990	19.6248000000000040	10.3857500000000000	17.8239000000000020	15.4983000000000000	11.3941500000000000	12.8298000000000020	0.2000000000000000
-0.1000000000000000	14.3922500000000000	20.0595500000000000	10.6240000000000000	18.2258500000000000	15.8420500000000000	11.6517000000000020	13.1238000000000000	0.2000000000000000
0.1000000000000000	14.3922500000000000	20.0595500000000000	10.6240000000000000	18.2258500000000000	15.8420500000000000	11.6517000000000020	13.1238000000000000	0.2000000000000000
0.3000000000000000	14.0744499999999990	19.6248000000000040	10.3857500000000000	17.8239000000000020	15.4983000000000000	11.3941500000000000	12.8298000000000020	0.2000000000000000
0.5000000000000000	13.4480499999999990	18.7684000000000000	9.9158700000000000	17.0315000000000000	14.8211999999999970	10.8865500000000000	12.2499000000000000	0.2000000000000000
0.7000000000000001	12.5444000000000000	17.5335000000000000	9.2379500000000010	15.8884499999999990	13.8448500000000010	10.1543999999999990	11.4131500000000000	0.2000000000000000
0.9000000000000000	11.4128499999999990	15.9862999999999980	8.3893449999999990	14.4568500000000000	12.6218000000000000	9.2375450000000000	10.3657000000000000	0.2000000000000000
1.1000000000000000	10.0996000000000000	14.1894499999999990	7.4052950000000010	12.7953000000000000	11.2013499999999980	8.1735900000000000	9.1509799999999990	0.2000000000000000
1.3000000000000000	8.6654000000000000	12.2253000000000000	6.3316850000000000	10.9805000000000000	9.6489300000000000	7.0117550000000000	7.8255650000000000	0.2000000000000000
1.5000000000000000	7.1694100000000010	10.1718000000000010	5.2143549999999990	9.0871600000000000	8.0261250000000000	5.8000500000000010	6.4459450000000000	0.2000000000000000
1.7000000000000002	5.6758399999999990	8.1127700000000010	4.1031700000000000	7.1963600000000000	6.3994000000000000	4.5905650000000000	5.0736100000000000	0.2000000000000000
1.9000000000000001	4.2509650000000010	6.1340900000000000	3.0497449999999997	5.3918500000000000	4.8367100000000000	3.4370749999999997	3.7721999999999998	0.2000000000000000
2.1000000000000000	2.9657750000000000	4.3299650000000000	2.1080650000000000	3.7634650000000000	3.4125800000000000	2.3970650000000000	2.6083850000000000	0.2000000000000000
2.3000000000000003	1.8837150000000000	2.7887200000000005	1.3244799999999999	2.3916200000000000	2.1966850000000004	1.5218500000000001	1.6395100000000000	0.2000000000000000
2.5000000000000000	1.0554100000000002	1.5873100000000000	0.7331745000000001	1.3407700000000000	1.2495699999999998	0.8522595000000000	0.9079790000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Yavt-nlo-HT4-MMHT2014.dat <==
-2.5000000000000000	1.0736907000000000	1.1752444750000000	0.9277978000000000	1.1564997500000000	1.1226661830000000	0.9779112600000001	1.0348519999999999	0.2000000000000000
-2.3000000000000003	1.9069169499999998	2.0783970000000003	1.6593226385000000	2.0481047500000003	1.9860523500000005	1.7397704000000000	1.8458743100000001	0.2000000000000000
-2.1000000000000000	3.0277944000000000	3.2951960000000007	2.6468672500000000	3.2491220000000000	3.1448130000000000	2.7646046500000000	2.9397213000000000	0.2000000000000000
-1.9000000000000001	4.4064470000000000	4.7907305000000004	3.8652957999999997	4.7251104999999995	4.5676404999999995	4.0257635000000000	4.2875940000000000	0.2000000000000000
-1.7000000000000002	5.9917610000000000	6.5091264999999990	5.2685555000000000	6.4206635000000000	6.2022540000000000	5.4759985000000000	5.8390935000000000	0.2000000000000000
-1.5000000000000000	7.7120715000000000	8.3808660000000010	6.7915895000000000	8.2677420000000000	7.9742035000000000	7.0478875000000000	7.5244035000000000	0.2000000000000000
-1.3000000000000000	9.4860695000000000	10.3074300000000000	8.3636030000000010	10.1680974999999980	9.8012544999999990	8.6697375000000000	9.2624295000000000	0.2000000000000000
-1.1000000000000000	11.2259509999999980	12.2010899999999990	9.9047440000000000	12.0367950000000000	11.5921595000000000	10.2587334999999980	10.9679764999999990	0.2000000000000000
-0.9000000000000000	12.8504170000000000	13.9719000000000000	11.3427975000000000	13.7832350000000010	13.2645400000000000	11.7414500000000000	12.5600665000000010	0.2000000000000000
-0.7000000000000001	14.2676750000000000	15.5111350000000000	12.5995070000000000	15.3041600000000000	14.7216049999999980	13.0358820000000000	13.9508160000000000	0.2000000000000000
-0.5000000000000000	15.4119000000000010	16.7537749999999970	13.6144810000000000	16.5320249999999970	15.8979299999999990	14.0810590000000000	15.0738550000000000	0.2000000000000000
-0.3000000000000000	16.2073949999999980	17.6235850000000000	14.3183265000000010	17.3906300000000000	16.7159900000000000	14.8064165000000010	15.8539250000000020	0.2000000000000000
-0.1000000000000000	16.6119050000000000	18.0599650000000050	14.6773355000000000	17.8216000000000000	17.1323400000000000	15.1765120000000000	16.2504700000000000	0.2000000000000000
0.1000000000000000	16.6119050000000000	18.0599650000000050	14.6773355000000000	17.8216000000000000	17.1323400000000000	15.1765120000000000	16.2504700000000000	0.2000000000000000
0.3000000000000000	16.2073949999999980	17.6235850000000000	14.3183265000000010	17.3906300000000000	16.7159900000000000	14.8064165000000010	15.8539250000000020	0.2000000000000000
0.5000000000000000	15.4119000000000010	16.7537749999999970	13.6144810000000000	16.5320249999999970	15.8979299999999990	14.0810590000000000	15.0738550000000000	0.2000000000000000
0.7000000000000001	14.2676750000000000	15.5111350000000000	12.5995070000000000	15.3041600000000000	14.7216049999999980	13.0358820000000000	13.9508160000000000	0.2000000000000000
0.9000000000000000	12.8504170000000000	13.9719000000000000	11.3427975000000000	13.7832350000000010	13.2645400000000000	11.7414500000000000	12.5600665000000010	0.2000000000000000
1.1000000000000000	11.2259509999999980	12.2010899999999990	9.9047440000000000	12.0367950000000000	11.5921595000000000	10.2587334999999980	10.9679764999999990	0.2000000000000000
1.3000000000000000	9.4860695000000000	10.3074300000000000	8.3636030000000010	10.1680974999999980	9.8012544999999990	8.6697375000000000	9.2624295000000000	0.2000000000000000
1.5000000000000000	7.7120715000000000	8.3808660000000010	6.7915895000000000	8.2677420000000000	7.9742035000000000	7.0478875000000000	7.5244035000000000	0.2000000000000000
1.7000000000000002	5.9917610000000000	6.5091264999999990	5.2685555000000000	6.4206635000000000	6.2022540000000000	5.4759985000000000	5.8390935000000000	0.2000000000000000
1.9000000000000001	4.4064470000000000	4.7907305000000004	3.8652957999999997	4.7251104999999995	4.5676404999999995	4.0257635000000000	4.2875940000000000	0.2000000000000000
2.1000000000000000	3.0277944000000000	3.2951960000000007	2.6468672500000000	3.2491220000000000	3.1448130000000000	2.7646046500000000	2.9397213000000000	0.2000000000000000
2.3000000000000003	1.9069169499999998	2.0783970000000003	1.6593226385000000	2.0481047500000003	1.9860523500000005	1.7397704000000000	1.8458743100000001	0.2000000000000000
2.5000000000000000	1.0736907000000000	1.1752444750000000	0.9277978000000000	1.1564997500000000	1.1226661830000000	0.9779112600000001	1.0348519999999999	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Yavt-nnlo-HT4-MMHT2014.dat <==
-2.5000000000000000	1.3221145000000000	1.3820975000000000	1.2320468000000000	1.3792440000000000	1.3387615000000000	1.2571239500000000	1.3089507000000000	0.2000000000000000
-2.3000000000000003	2.2190690000000000	2.3035990000000000	2.0830219500000000	2.2991630000000000	2.2437645000000000	2.1196776500000000	2.2001935000000000	0.2000000000000000
-2.1000000000000000	3.3859820000000000	3.4960145000000002	3.1936888999999997	3.4975275000000003	3.4165655000000000	3.2421371000000000	3.3637610000000000	0.2000000000000000
-1.9000000000000001	4.8003505000000000	4.9312020000000000	4.5436302999999990	4.9367175000000000	4.8399474999999990	4.6062446500000000	4.7732454999999990	0.2000000000000000
-1.7000000000000002	6.4027699999999990	6.5412090000000000	6.0797795000000010	6.5560744999999990	6.4496815000000005	6.1574520999999990	6.3719285000000010	0.2000000000000000
-1.5000000000000000	8.1514350000000000	8.3145475000000000	7.7523175499999990	8.3373500000000000	8.2068225000000010	7.8459544999999995	8.1161409999999990	0.2000000000000000
-1.3000000000000000	9.9309497000000000	10.1147020000000000	9.4560900000000000	10.1401724999999980	9.9980668000000000	9.5672795000000000	9.8886906999999980	0.2000000000000000
-1.1000000000000000	11.6835814500000000	11.8668400000000000	11.1402485000000000	11.9116480000000000	11.7526462000000000	11.2637255000000000	11.6425240000000000	0.2000000000000000
-0.9000000000000000	13.3100579999999980	13.5030925000000010	12.7011400000000000	13.5481495000000010	13.3913855000000000	12.8413575000000000	13.2617875000000000	0.2000000000000000
-0.7000000000000001	14.7478535000000020	14.9468865000000000	14.0819960000000000	15.0047201500000000	14.8322089999999990	14.2326255000000010	14.7000134999999990	0.2000000000000000
-0.5000000000000000	15.8808055000000010	16.0688933500000000	15.1764535000000010	16.1323997500000000	15.9689590000000020	15.3354740000000010	15.8314205000000000	0.2000000000000000
-0.3000000000000000	16.6779690000000000	16.8813347000000000	15.9384285000000000	16.9538887000000000	16.7658855000000000	16.1022565000000000	16.6301140000000000	0.2000000000000000
-0.1000000000000000	17.0843305000000000	17.2883963000000020	16.3306495000000030	17.3572222500000000	17.1779320000000000	16.5004955000000000	17.0325355000000000	0.2000000000000000
0.1000000000000000	17.0843305000000000	17.2883963000000020	16.3306495000000030	17.3572222500000000	17.1779320000000000	16.5004955000000000	17.0325355000000000	0.2000000000000000
0.3000000000000000	16.6779690000000000	16.8813347000000000	15.9384285000000000	16.9538887000000000	16.7658855000000000	16.1022565000000000	16.6301140000000000	0.2000000000000000
0.5000000000000000	15.8808055000000010	16.0688933500000000	15.1764535000000010	16.1323997500000000	15.9689590000000020	15.3354740000000010	15.8314205000000000	0.2000000000000000
0.7000000000000001	14.7478535000000020	14.9468865000000000	14.0819960000000000	15.0047201500000000	14.8322089999999990	14.2326255000000010	14.7000134999999990	0.2000000000000000
0.9000000000000000	13.3100579999999980	13.5030925000000010	12.7011400000000000	13.5481495000000010	13.3913855000000000	12.8413575000000000	13.2617875000000000	0.2000000000000000
1.1000000000000000	11.6835814500000000	11.8668400000000000	11.1402485000000000	11.9116480000000000	11.7526462000000000	11.2637255000000000	11.6425240000000000	0.2000000000000000
1.3000000000000000	9.9309497000000000	10.1147020000000000	9.4560900000000000	10.1401724999999980	9.9980668000000000	9.5672795000000000	9.8886906999999980	0.2000000000000000
1.5000000000000000	8.1514350000000000	8.3145475000000000	7.7523175499999990	8.3373500000000000	8.2068225000000010	7.8459544999999995	8.1161409999999990	0.2000000000000000
1.7000000000000002	6.4027699999999990	6.5412090000000000	6.0797795000000010	6.5560744999999990	6.4496815000000005	6.1574520999999990	6.3719285000000010	0.2000000000000000
1.9000000000000001	4.8003505000000000	4.9312020000000000	4.5436302999999990	4.9367175000000000	4.8399474999999990	4.6062446500000000	4.7732454999999990	0.2000000000000000
2.1000000000000000	3.3859820000000000	3.4960145000000002	3.1936888999999997	3.4975275000000003	3.4165655000000000	3.2421371000000000	3.3637610000000000	0.2000000000000000
2.3000000000000003	2.2190690000000000	2.3035990000000000	2.0830219500000000	2.2991630000000000	2.2437645000000000	2.1196776500000000	2.2001935000000000	0.2000000000000000
2.5000000000000000	1.3221145000000000	1.3820975000000000	1.2320468000000000	1.3792440000000000	1.3387615000000000	1.2571239500000000	1.3089507000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Ytt-lo-HT4-MMHT2014.dat <==
-2.5000000000000000	0.1888860000000000	0.2739920000000000	0.1357470000000000	0.24036400000000002	0.21531699999999998	0.1523260000000000	0.1683310000000000	0.2000000000000000
-2.3000000000000003	0.5846260000000000	0.8523250000000000	0.41854900000000006	0.7433470000000001	0.6703540000000000	0.4717690000000000	0.5186850000000000	0.2000000000000000
-2.1000000000000000	1.3549700000000000	1.9771000000000000	0.9680910000000000	1.7215400000000000	1.5561800000000000	1.0940500000000000	1.1990000000000000	0.2000000000000000
-1.9000000000000001	2.5685500000000000	3.7340299999999997	1.8376100000000000	3.2612400000000000	2.9411099999999997	2.0750700000000000	2.2747200000000000	0.2000000000000000
-1.7000000000000002	4.1991700000000000	6.0642800000000000	3.0161200000000000	5.3283499999999995	4.7795400000000000	3.3940599999999996	3.7317799999999997	0.2000000000000000
-1.5000000000000000	6.1393900000000000	8.7983500000000000	4.4329600000000000	7.7861800000000000	6.9381800000000000	4.9643900000000000	5.4825100000000000	0.2000000000000000
-1.3000000000000000	8.2285000000000000	11.7047000000000000	5.9739199999999990	10.4310000000000000	9.2342900000000000	6.6560800000000000	7.3857100000000000	0.2000000000000000
-1.1000000000000000	10.3194000000000000	14.5860000000000000	7.5283600000000000	13.0769000000000000	11.5117000000000000	8.3499000000000000	9.3048200000000000	0.2000000000000000
-0.9000000000000000	12.2825000000000000	17.2749000000000000	8.9958099999999990	15.5602000000000000	13.6376000000000000	9.9405200000000000	11.1161000000000000	0.2000000000000000
-0.7000000000000001	13.9885000000000000	19.6054000000000000	10.2750000000000000	17.7179000000000000	15.4806000000000000	11.3231000000000000	12.6947000000000000	0.2000000000000000
-0.5000000000000000	15.3530000000000000	21.4699999999999950	11.2987999999999980	19.4433999999999970	16.9552000000000000	12.4289999999999980	13.9579000000000000	0.2000000000000000
-0.3000000000000000	16.3075000000000000	22.7750000000000020	12.0151000000000020	20.6505000000000000	17.9874000000000040	13.2027000000000000	14.8417000000000010	0.2000000000000000
-0.1000000000000000	16.8210000000000000	23.4749000000000050	12.4016000000000020	21.3000000000000000	18.5406000000000000	13.6188000000000000	15.3189000000000000	0.2000000000000000
0.1000000000000000	16.8210000000000000	23.4749000000000050	12.4016000000000020	21.3000000000000000	18.5406000000000000	13.6188000000000000	15.3189000000000000	0.2000000000000000
0.3000000000000000	16.3075000000000000	22.7750000000000020	12.0151000000000020	20.6505000000000000	17.9874000000000040	13.2027000000000000	14.8417000000000010	0.2000000000000000
0.5000000000000000	15.3530000000000000	21.4699999999999950	11.2987999999999980	19.4433999999999970	16.9552000000000000	12.4289999999999980	13.9579000000000000	0.2000000000000000
0.7000000000000001	13.9885000000000000	19.6054000000000000	10.2750000000000000	17.7179000000000000	15.4806000000000000	11.3231000000000000	12.6947000000000000	0.2000000000000000
0.9000000000000000	12.2825000000000000	17.2749000000000000	8.9958099999999990	15.5602000000000000	13.6376000000000000	9.9405200000000000	11.1161000000000000	0.2000000000000000
1.1000000000000000	10.3194000000000000	14.5860000000000000	7.5283600000000000	13.0769000000000000	11.5117000000000000	8.3499000000000000	9.3048200000000000	0.2000000000000000
1.3000000000000000	8.2285000000000000	11.7047000000000000	5.9739199999999990	10.4310000000000000	9.2342900000000000	6.6560800000000000	7.3857100000000000	0.2000000000000000
1.5000000000000000	6.1393900000000000	8.7983500000000000	4.4329600000000000	7.7861800000000000	6.9381800000000000	4.9643900000000000	5.4825100000000000	0.2000000000000000
1.7000000000000002	4.1991700000000000	6.0642800000000000	3.0161200000000000	5.3283499999999995	4.7795400000000000	3.3940599999999996	3.7317799999999997	0.2000000000000000
1.9000000000000001	2.5685500000000000	3.7340299999999997	1.8376100000000000	3.2612400000000000	2.9411099999999997	2.0750700000000000	2.2747200000000000	0.2000000000000000
2.1000000000000000	1.3549700000000000	1.9771000000000000	0.9680910000000000	1.7215400000000000	1.5561800000000000	1.0940500000000000	1.1990000000000000	0.2000000000000000
2.3000000000000003	0.5846260000000000	0.8523250000000000	0.41854900000000006	0.7433470000000001	0.6703540000000000	0.4717690000000000	0.5186850000000000	0.2000000000000000
2.5000000000000000	0.1888860000000000	0.2739920000000000	0.1357470000000000	0.24036400000000002	0.21531699999999998	0.1523260000000000	0.1683310000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Ytt-nlo-HT4-MMHT2014.dat <==
-2.5000000000000000	0.17500950000000004	0.18027910000000003	0.1566822000000000	0.18097810000000003	0.1804377000000000	0.16327540000000001	0.1708944000000000	0.2000000000000000
-2.3000000000000003	0.5484914999999999	0.5736100000000001	0.48952409999999996	0.5720350000000000	0.5662940000000002	0.5094364000000001	0.5353618000000000	0.2000000000000000
-2.1000000000000000	1.2787350000000002	1.3523100000000001	1.1380840000000000	1.3417379999999999	1.3220480000000000	1.1835310000000000	1.2474249999999998	0.2000000000000000
-1.9000000000000001	2.4515150000000000	2.6158630000000000	2.1760590000000004	2.5879169999999996	2.5354899999999994	2.2609160000000000	2.3915170000000000	0.2000000000000000
-1.7000000000000002	4.0943280000000000	4.4015749999999990	3.6250409999999995	4.3465310000000010	4.2346469999999990	3.7633779999999994	3.9947550000000000	0.2000000000000000
-1.5000000000000000	6.1630699999999990	6.6598660000000000	5.4473090000000000	6.5701400000000000	6.3729689999999990	5.6513640000000000	6.0146750000000000	0.2000000000000000
-1.3000000000000000	8.5438000000000000	9.2622500000000000	7.5429180000000000	9.1334600000000000	8.8320029999999980	7.8209850000000000	8.3405669999999980	0.2000000000000000
-1.1000000000000000	11.0897550000000000	12.0532100000000000	9.7813690000000000	11.8837500000000000	11.4599660000000000	10.1376620000000000	10.8285589999999980	0.2000000000000000
-0.9000000000000000	13.6199480000000000	14.8265099999999990	12.0051299999999980	14.6196700000000000	14.0699000000000000	12.4381899999999990	13.3022480000000000	0.2000000000000000
-0.7000000000000001	15.9304999999999990	17.3562800000000000	14.0354339999999990	17.1175300000000000	16.4520900000000020	14.5385959999999980	15.5615400000000000	0.2000000000000000
-0.5000000000000000	17.8545999999999980	19.4718099999999980	15.7215139999999990	19.2023799999999980	18.4393899999999960	16.2861330000000000	17.4392939999999970	0.2000000000000000
-0.3000000000000000	19.2184000000000000	20.9613400000000030	16.9208009999999970	20.6736500000000020	19.8461100000000000	17.5280490000000000	18.7717879999999970	0.2000000000000000
-0.1000000000000000	19.9626600000000000	21.7788100000000000	17.5766490000000000	21.4901500000000030	20.6060200000000040	18.1999710000000000	19.5074840000000000	0.2000000000000000
0.1000000000000000	19.9626600000000000	21.7788100000000000	17.5766490000000000	21.4901500000000030	20.6060200000000040	18.1999710000000000	19.5074840000000000	0.2000000000000000
0.3000000000000000	19.2184000000000000	20.9613400000000030	16.9208009999999970	20.6736500000000020	19.8461100000000000	17.5280490000000000	18.7717879999999970	0.2000000000000000
0.5000000000000000	17.8545999999999980	19.4718099999999980	15.7215139999999990	19.2023799999999980	18.4393899999999960	16.2861330000000000	17.4392939999999970	0.2000000000000000
0.7000000000000001	15.9304999999999990	17.3562800000000000	14.0354339999999990	17.1175300000000000	16.4520900000000020	14.5385959999999980	15.5615400000000000	0.2000000000000000
0.9000000000000000	13.6199480000000000	14.8265099999999990	12.0051299999999980	14.6196700000000000	14.0699000000000000	12.4381899999999990	13.3022480000000000	0.2000000000000000
1.1000000000000000	11.0897550000000000	12.0532100000000000	9.7813690000000000	11.8837500000000000	11.4599660000000000	10.1376620000000000	10.8285589999999980	0.2000000000000000
1.3000000000000000	8.5438000000000000	9.2622500000000000	7.5429180000000000	9.1334600000000000	8.8320029999999980	7.8209850000000000	8.3405669999999980	0.2000000000000000
1.5000000000000000	6.1630699999999990	6.6598660000000000	5.4473090000000000	6.5701400000000000	6.3729689999999990	5.6513640000000000	6.0146750000000000	0.2000000000000000
1.7000000000000002	4.0943280000000000	4.4015749999999990	3.6250409999999995	4.3465310000000010	4.2346469999999990	3.7633779999999994	3.9947550000000000	0.2000000000000000
1.9000000000000001	2.4515150000000000	2.6158630000000000	2.1760590000000004	2.5879169999999996	2.5354899999999994	2.2609160000000000	2.3915170000000000	0.2000000000000000
2.1000000000000000	1.2787350000000002	1.3523100000000001	1.1380840000000000	1.3417379999999999	1.3220480000000000	1.1835310000000000	1.2474249999999998	0.2000000000000000
2.3000000000000003	0.5484914999999999	0.5736100000000001	0.48952409999999996	0.5720350000000000	0.5662940000000002	0.5094364000000001	0.5353618000000000	0.2000000000000000
2.5000000000000000	0.17500950000000004	0.18027910000000003	0.1566822000000000	0.18097810000000003	0.1804377000000000	0.16327540000000001	0.1708944000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/MMHT2014/LHC8-Ytt-nnlo-HT4-MMHT2014.dat <==
-2.5000000000000000	0.2683253000000000	0.2875860000000000	0.24907659999999998	0.2849816000000000	0.2724081000000000	0.25514709999999996	0.2646714000000000	0.2000000000000000
-2.3000000000000003	0.7422087000000002	0.7789180000000001	0.6973182000000000	0.7748307999999999	0.7507389000000000	0.7104308000000000	0.7350057000000000	0.2000000000000000
-2.1000000000000000	1.5923862000000002	1.6413149999999999	1.5087847000000000	1.6422014999999999	1.6068111000000000	1.5326978000000000	1.5814527999999999	0.2000000000000000
-1.9000000000000001	2.8633547999999998	2.9463970000000000	2.7183630000000000	2.9492279999999997	2.8858180000000000	2.7557654000000000	2.8473764000000000	0.2000000000000000
-1.7000000000000002	4.5729800000000000	4.6832480000000000	4.3501050000000000	4.6935360000000000	4.6056950000000010	4.4051880000000000	4.5510818000000000	0.2000000000000000
-1.5000000000000000	6.6532071000000000	6.7759350000000000	6.3376200000000000	6.7985619999999995	6.6954550000000010	6.4114490000000000	6.6261282000000010	0.2000000000000000
-1.3000000000000000	9.0287758999999980	9.1954070000000000	8.6041460000000000	9.2258890000000000	9.0853940000000000	8.7019349999999990	8.9942683000000020	0.2000000000000000
-1.1000000000000000	11.5765942999999980	11.7760849999999980	11.0314690000000000	11.8115080000000000	11.6507330000000000	11.1562879999999980	11.5316467999999990	0.2000000000000000
-0.9000000000000000	14.1207039000000000	14.3420340000000000	13.4595349999999990	14.3891299999999980	14.2104708999999990	13.6117749999999980	14.0671730000000000	0.2000000000000000
-0.7000000000000001	16.4552500000000000	16.7047010000000000	15.6863580000000000	16.7642779999999970	16.5543730000000020	15.8607200000000000	16.3961680000000000	0.2000000000000000
-0.5000000000000000	18.4129400000000000	18.6853080000000030	17.5486620000000000	18.7507820000000000	18.5269400000000000	17.7475710000000000	18.3448230000000000	0.2000000000000000
-0.3000000000000000	19.8163500000000000	20.1087250000000000	18.8856950000000050	20.1681930000000020	19.9462820000000000	19.1059150000000000	19.7357820000000000	0.2000000000000000
-0.1000000000000000	20.5735900000000030	20.8698430000000000	19.6179470000000000	20.9463190000000030	20.6938970000000000	19.8330980000000030	20.5055030000000000	0.2000000000000000
0.1000000000000000	20.5735900000000030	20.8698430000000000	19.6179470000000000	20.9463190000000030	20.6938970000000000	19.8330980000000030	20.5055030000000000	0.2000000000000000
0.3000000000000000	19.8163500000000000	20.1087250000000000	18.8856950000000050	20.1681930000000020	19.9462820000000000	19.1059150000000000	19.7357820000000000	0.2000000000000000
0.5000000000000000	18.4129400000000000	18.6853080000000030	17.5486620000000000	18.7507820000000000	18.5269400000000000	17.7475710000000000	18.3448230000000000	0.2000000000000000
0.7000000000000001	16.4552500000000000	16.7047010000000000	15.6863580000000000	16.7642779999999970	16.5543730000000020	15.8607200000000000	16.3961680000000000	0.2000000000000000
0.9000000000000000	14.1207039000000000	14.3420340000000000	13.4595349999999990	14.3891299999999980	14.2104708999999990	13.6117749999999980	14.0671730000000000	0.2000000000000000
1.1000000000000000	11.5765942999999980	11.7760849999999980	11.0314690000000000	11.8115080000000000	11.6507330000000000	11.1562879999999980	11.5316467999999990	0.2000000000000000
1.3000000000000000	9.0287758999999980	9.1954070000000000	8.6041460000000000	9.2258890000000000	9.0853940000000000	8.7019349999999990	8.9942683000000020	0.2000000000000000
1.5000000000000000	6.6532071000000000	6.7759350000000000	6.3376200000000000	6.7985619999999995	6.6954550000000010	6.4114490000000000	6.6261282000000010	0.2000000000000000
1.7000000000000002	4.5729800000000000	4.6832480000000000	4.3501050000000000	4.6935360000000000	4.6056950000000010	4.4051880000000000	4.5510818000000000	0.2000000000000000
1.9000000000000001	2.8633547999999998	2.9463970000000000	2.7183630000000000	2.9492279999999997	2.8858180000000000	2.7557654000000000	2.8473764000000000	0.2000000000000000
2.1000000000000000	1.5923862000000002	1.6413149999999999	1.5087847000000000	1.6422014999999999	1.6068111000000000	1.5326978000000000	1.5814527999999999	0.2000000000000000
2.3000000000000003	0.7422087000000002	0.7789180000000001	0.6973182000000000	0.7748307999999999	0.7507389000000000	0.7104308000000000	0.7350057000000000	0.2000000000000000
2.5000000000000000	0.2683253000000000	0.2875860000000000	0.24907659999999998	0.2849816000000000	0.2724081000000000	0.25514709999999996	0.2646714000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Mtt-lo-HT4-NNPDF30.dat <==
350.0000000000000000	6.6734200000000010	8.7853100000000030	5.1742100000000000	8.2446600000000000	7.1110300000000000	5.5119300000000000	6.2645300000000010	20.0000000000000000
370.0000000000000000	16.7935000000000000	22.2397000000000000	12.9515000000000000	20.7286000000000000	18.0178000000000000	13.8811000000000020	15.6689000000000000	20.0000000000000000
390.0000000000000000	18.7187000000000000	24.9440000000000030	14.3564000000000020	23.0810000000000000	20.2296000000000050	15.4858000000000010	17.3536000000000000	20.0000000000000000
410.0000000000000000	18.2143000000000000	24.4045000000000020	13.9023000000000000	22.4376000000000000	19.8109000000000000	15.0803000000000000	16.7914000000000000	20.0000000000000000
430.0000000000000000	16.7237000000000000	22.5170000000000000	12.7098000000000000	20.5833000000000000	18.2946000000000030	13.8561000000000000	15.3401000000000010	20.0000000000000000
450.0000000000000000	14.9005000000000010	20.1525000000000000	11.2797000000000020	18.3248000000000000	16.3866000000000000	12.3536000000000000	13.6051000000000000	20.0000000000000000
470.0000000000000000	13.0366000000000000	17.7053000000000000	9.8329500000000000	16.0208000000000000	14.4072000000000000	10.8148000000000000	11.8529000000000000	20.0000000000000000
490.0000000000000000	11.2876000000000000	15.3901000000000020	8.4848000000000000	13.8621000000000020	12.5316000000000010	9.3690800000000000	10.2221000000000010	20.0000000000000000
510.0000000000000000	9.7144400000000000	13.2945000000000000	7.2788200000000005	11.9227000000000030	10.8319000000000000	8.0674800000000000	8.7646500000000000	20.0000000000000000
530.0000000000000000	8.3252200000000000	11.4337000000000000	6.2188700000000010	10.2118000000000000	9.3212000000000000	6.9171100000000010	7.4847000000000010	20.0000000000000000
550.0000000000000000	7.1261400000000010	9.8203000000000000	5.3075700000000000	8.7362400000000000	8.0101800000000000	5.9235000000000010	6.3850100000000010	20.0000000000000000
570.0000000000000000	6.0948800000000000	8.4264400000000000	4.5268300000000000	7.4681900000000000	6.8766900000000010	5.0684000000000000	5.4434800000000010	20.0000000000000000
590.0000000000000000	5.2102900000000000	7.2260500000000010	3.8594400000000006	6.3812200000000010	5.8998700000000000	4.3345200000000000	4.6390800000000000	20.0000000000000000
620.0000000000000000	8.2817500000000000	11.5361800000000000	6.1116000000000000	10.1363800000000000	9.4249900000000000	6.8934100000000010	7.3422100000000000	40.0000000000000000
660.0000000000000000	6.0955300000000000	8.5393800000000010	4.4764000000000000	7.4545000000000000	6.9822300000000000	5.0771300000000000	5.3740500000000000	40.0000000000000000
700.0000000000000000	4.5132100000000000	6.3566900000000010	3.2992900000000000	5.5153300000000005	5.2013300000000005	3.7615000000000000	3.9584000000000010	40.0000000000000000
740.0000000000000000	3.3671000000000000	4.7666299999999990	2.4508200000000000	4.1119400000000010	3.9028600000000000	2.8078800000000000	2.9387400000000006	40.0000000000000000
780.0000000000000000	2.5298100000000003	3.5986700000000003	1.8338600000000003	3.0874900000000000	2.9483700000000006	2.1107710000000000	2.1977600000000000	40.0000000000000000
830.0000000000000000	2.6927010000000005	3.8519800000000000	1.9426810000000003	3.2839530000000003	3.1580730000000004	2.2479990000000000	2.3267670000000003	60.0000000000000000
890.0000000000000000	1.7966360000000003	2.5868250000000006	1.2891620000000000	2.1893610000000000	2.1225030000000000	1.5009470000000005	1.5429599999999999	60.0000000000000000
950.0000000000000000	1.2168140000000000	1.7627329999999999	0.8686490000000000	1.4816980000000002	1.4473650000000002	1.0171850000000000	1.0389930000000000	60.0000000000000000
1010.0000000000000000	0.8351520000000001	1.2168800000000002	0.5933029999999999	1.0162509999999998	0.9998330000000001	0.6985420000000000	0.7092240000000000	60.0000000000000000
1070.0000000000000000	0.5796050000000000	0.8491720000000000	0.4098820000000000	0.7048300000000000	0.6981460000000000	0.48506200000000005	0.4896870000000000	60.0000000000000000
1130.0000000000000000	0.4070800000000000	0.5995480000000000	0.28662340000000003	0.4947330000000001	0.4932019999999999	0.34085200000000004	0.34224800000000005	60.0000000000000000
1190.0000000000000000	0.2884214000000000	0.4269280000000000	0.20223439999999998	0.3503200000000000	0.3513930000000000	0.24161710000000003	0.24135790000000001	60.0000000000000000
1250.0000000000000000	0.2061703000000000	0.30664870000000005	0.14399070000000003	0.25027940000000004	0.2525267000000000	0.17279450000000002	0.1717624000000000	60.0000000000000000
1340.0000000000000000	0.2566906000000000	0.38428350000000006	0.1783209000000000	0.31137650000000006	0.3166805000000001	0.2152717000000000	0.21257290000000006	120.0000000000000000
1500.0000000000000000	0.19188470000000005	0.2903582999999999	0.13214586999999997	0.2324804000000000	0.23955089999999996	0.16108945000000002	0.15735544999999992	200.0000000000000000
1700.0000000000000000	0.07168756999999999	0.10992827999999999	0.0488453600000000	0.08672295999999999	0.09081853999999999	0.060259770000000004	0.058083940000000014	200.0000000000000000
1900.0000000000000000	0.028137189999999996	0.0436790600000000	0.0189874300000000	0.0339905800000000	0.03613211000000001	0.023680279999999998	0.022549350000000003	200.0000000000000000
2100.0000000000000000	0.0114572130000000	0.017989310000000005	0.007664248000000002	0.013821682000000002	0.014899316999999997	0.0096536520000000	0.0090904170000000	200.0000000000000000
2400.0000000000000000	0.006854987000000002	0.0109085370000000	0.0045409527000000015	0.0082549830000000	0.0090489370000000	0.005784686000000002	0.005376944000000001	400.0000000000000000
2800.0000000000000000	0.0012910498000000003	0.0020888361999999994	0.0008464380000000001	0.001550082900000001	0.0017372266000000	0.0010922534999999998	0.0009994440000000002	400.0000000000000000
3500.0000000000000000	0.00032325297000000014	0.0005227032050000001	0.0002133054140000001	0.00038622585299999987	0.0004366102950000	0.00027461004299999983	0.0002507589770000001	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Mtt-nlo-HT4-NNPDF30.dat <==
350.0000000000000000	9.5146900000000000	10.7574900000000020	8.3024500000000000	10.4649200000000000	9.8346400000000000	8.5485700000000000	9.2916999999999990	20.0000000000000000
370.0000000000000000	22.5931500000000000	24.9611600000000000	19.9624800000000030	24.4442600000000000	23.2775600000000000	20.5203000000000000	22.1437200000000020	20.0000000000000000
390.0000000000000000	24.6290300000000000	26.9360999999999960	21.8447500000000000	26.4689400000000030	25.3573499999999970	22.4704300000000000	24.1561200000000000	20.0000000000000000
410.0000000000000000	23.7065500000000040	25.7774900000000000	21.0562200000000030	25.3878900000000060	24.4058600000000040	21.6837200000000000	23.2498600000000050	20.0000000000000000
430.0000000000000000	21.6430400000000000	23.4400300000000040	19.2299900000000000	23.1237300000000020	22.2873000000000050	19.8291300000000030	21.2167300000000020	20.0000000000000000
450.0000000000000000	19.2356500000000030	20.7866900000000000	17.0853899999999970	20.5304100000000000	19.8163600000000030	17.6415600000000000	18.8446900000000000	20.0000000000000000
470.0000000000000000	16.8113600000000000	18.1378500000000040	14.9202640000000000	17.9304100000000020	17.3281800000000000	15.4275910000000000	16.4569400000000000	20.0000000000000000
490.0000000000000000	14.5644480000000000	15.7058499999999980	12.9124840000000010	15.5355200000000020	15.0216500000000000	13.3702069999999990	14.2449610000000020	20.0000000000000000
510.0000000000000000	12.5379270000000000	13.5046200000000010	11.1055890000000000	13.3671010000000020	12.9388110000000000	11.5145410000000000	12.2527690000000020	20.0000000000000000
530.0000000000000000	10.7568860000000020	11.5762550000000000	9.5186230000000000	11.4640420000000030	11.1077340000000020	9.8823650000000000	10.5030179999999990	20.0000000000000000
550.0000000000000000	9.2245990000000000	9.9298670000000000	8.1522490000000030	9.8363210000000000	9.5319120000000000	8.4750030000000000	8.9984869999999990	20.0000000000000000
570.0000000000000000	7.9027990000000010	8.5023640000000000	6.9761128000000010	8.4243270000000000	8.1720270000000020	7.2620547000000000	7.7016240000000000	20.0000000000000000
590.0000000000000000	6.7711999000000010	7.2881180000000000	5.9686432800000000	7.2225479000000000	7.0065340000000000	6.2210395000000020	6.5928258200000000	20.0000000000000000
620.0000000000000000	10.7891101000000000	11.6137691000000000	9.4931405000000030	11.5121217000000020	11.1745787000000010	9.9121295000000000	10.4911704000000010	40.0000000000000000
660.0000000000000000	7.9595370000000010	8.5653379999999990	6.9895620000000000	8.4946550000000020	8.2530661000000000	7.3144435000000000	7.7272650000000000	40.0000000000000000
700.0000000000000000	5.9221889999999995	6.3753330000000000	5.1879199000000010	6.3234080000000010	6.1484089999999990	5.4413824000000000	5.7392630000000000	40.0000000000000000
740.0000000000000000	4.4286220000000000	4.7679960000000000	3.8718186000000000	4.7304040000000000	4.6026410000000000	4.0692800000000010	4.2852360000000010	40.0000000000000000
780.0000000000000000	3.3428230000000000	3.6006390000000006	2.9160127000000000	3.5723730000000007	3.4781670000000000	3.0710008000000000	3.2293580000000000	40.0000000000000000
830.0000000000000000	3.5675080000000000	3.8421450000000004	3.1054568000000000	3.8125530000000000	3.7168440000000000	3.2784082999999997	3.4399598000000005	60.0000000000000000
890.0000000000000000	2.3921433000000000	2.5780810000000005	2.0762640000000000	2.5587760000000000	2.4956725000000000	2.1977134000000000	2.3018033000000000	60.0000000000000000
950.0000000000000000	1.6289119000000003	1.7551020000000002	1.4103058000000000	1.7420072000000002	1.7020316999999998	1.4968579999999998	1.5639737999999999	60.0000000000000000
1010.0000000000000000	1.1216935000000001	1.2081366000000002	0.9690253000000000	1.1994340000000001	1.1735317000000003	1.0310380000000000	1.0748823000000000	60.0000000000000000
1070.0000000000000000	0.7818252000000000	0.8421945000000001	0.6738625000000001	0.8365505999999999	0.8187061000000001	0.7185272000000000	0.7479521999999998	60.0000000000000000
1130.0000000000000000	0.5515800000000000	0.5943821000000000	0.47428739999999997	0.5902705000000000	0.5784451000000000	0.5069748000000001	0.5265984000000000	60.0000000000000000
1190.0000000000000000	0.39191800000000004	0.4221256000000000	0.33639250000000004	0.41955410000000004	0.4112338000000000	0.3602356000000000	0.3736548000000000	60.0000000000000000
1250.0000000000000000	0.2815099000000000	0.3029989000000000	0.24118109999999998	0.30121460000000005	0.2957312000000000	0.25885210000000003	0.2679088000000000	60.0000000000000000
1340.0000000000000000	0.3529484000000000	0.3798796000000001	0.30152126999999995	0.3776877000000000	0.37135730000000006	0.3245845400000001	0.3350650900000000	120.0000000000000000
1500.0000000000000000	0.2668647700000001	0.28714110000000004	0.2269426800000000	0.28569881999999996	0.2813906200000001	0.24547391000000002	0.2523624200000000	200.0000000000000000
1700.0000000000000000	0.10160034000000003	0.10937125999999997	0.08583540999999999	0.10884405000000003	0.10748625999999999	0.09345263000000005	0.09555146000000002	200.0000000000000000
1900.0000000000000000	0.040519203999999996	0.04345141000000001	0.0340706600000000	0.0433430800000000	0.042954700000000005	0.0373125810000000	0.037929585999999994	200.0000000000000000
2100.0000000000000000	0.0169591140000000	0.018300954999999997	0.014132435999999995	0.0182110480000000	0.018059126000000005	0.015585837999999996	0.015772423000000004	200.0000000000000000
2400.0000000000000000	0.010323941299999997	0.011049232000000003	0.008557504099999998	0.0110498290000000	0.0110132800000000	0.009510444800000007	0.009543980500000002	400.0000000000000000
2800.0000000000000000	0.0020014754000000	0.0021544299000000005	0.0016329181200000007	0.0021520667000000005	0.0021498718000000	0.0018398625000000	0.0018269519000000	400.0000000000000000
3500.0000000000000000	0.00048372883390000043	0.0005291652380000003	0.0003863790756000001	0.0005219662380000001	0.0005280734140000003	0.00044395184390000006	0.00043294401649999993	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Mtt-nnlo-HT4-NNPDF30.dat <==
350.0000000000000000	10.7927500000000020	11.4740400000000000	9.9738400000000000	11.4388100000000020	10.9213400000000020	10.1100100000000000	10.7030000000000010	20.0000000000000000
370.0000000000000000	23.3461200000000000	23.5448100000000050	22.2928700000000000	23.6831400000000000	23.4735900000000000	22.4966800000000000	23.2877600000000000	20.0000000000000000
390.0000000000000000	25.2359300000000030	25.4061500000000040	24.1837800000000020	25.5580800000000000	25.3544000000000020	24.3984500000000040	25.1856800000000050	20.0000000000000000
410.0000000000000000	24.2067700000000000	24.3572960000000000	23.2177200000000000	24.5045570000000020	24.3106900000000050	23.4251000000000040	24.1619300000000050	20.0000000000000000
430.0000000000000000	22.0771100000000000	22.2328820000000000	21.1745500000000000	22.3551980000000000	22.1794600000000060	21.3771800000000000	22.0282700000000030	20.0000000000000000
450.0000000000000000	19.6423040000000000	19.8246530000000000	18.8174170000000000	19.9494490000000000	19.7194300000000030	18.9953570000000020	19.6077220000000000	20.0000000000000000
470.0000000000000000	17.1955660000000030	17.3832850000000000	16.4596240000000050	17.4460110000000020	17.2930420000000000	16.6399210000000000	17.1379929999999980	20.0000000000000000
490.0000000000000000	14.9125700000000000	15.1012800000000010	14.2511380000000030	15.1540460000000000	14.9969299999999990	14.4118090000000000	14.8608004000000020	20.0000000000000000
510.0000000000000000	12.8716170000000000	13.0871599999999990	12.2800824000000000	13.1310290000000020	12.9443600000000000	12.4233019000000000	12.8252820000000010	20.0000000000000000
530.0000000000000000	11.0389180000000000	11.2191500000000000	10.5235060000000000	11.2471090000000000	11.1086800000000010	10.6538650000000000	10.9922810000000020	20.0000000000000000
550.0000000000000000	9.5179190000000000	9.6976400000000000	9.0590810000000000	9.7243670000000000	9.5805440000000000	9.1775530000000000	9.4756640000000000	20.0000000000000000
570.0000000000000000	8.1407810000000000	8.2987700000000010	7.7463600000000010	8.3226290000000000	8.1929020000000020	7.8496090000000000	8.1047380000000010	20.0000000000000000
590.0000000000000000	6.9959300000000000	7.1435600000000010	6.6436440000000000	7.1399850000000000	7.0597300000000000	6.7457630000000010	6.9495680000000000	20.0000000000000000
620.0000000000000000	11.1973340000000010	11.4888010000000000	10.6030729999999980	11.4924970000000000	11.2916160000000000	10.7665110000000010	11.1259070000000000	40.0000000000000000
660.0000000000000000	8.2606180000000010	8.4738380000000000	7.8160650000000000	8.4763320000000010	8.3336470000000000	7.9438220000000010	8.2048970000000000	40.0000000000000000
700.0000000000000000	6.1572180000000000	6.3350849999999990	5.8128200000000000	6.3346630000000000	6.2122830000000000	5.9117280000000000	6.1127820000000000	40.0000000000000000
740.0000000000000000	4.6196490000000010	4.7580110000000000	4.3548810000000000	4.7416909999999990	4.6740450000000004	4.4393760000000000	4.5756250000000000	40.0000000000000000
780.0000000000000000	3.5083060000000000	3.6312150000000000	3.2951500000000005	3.6203000000000003	3.5499570000000005	3.3613090000000000	3.4743130000000000	40.0000000000000000
830.0000000000000000	3.7324720000000000	3.8758350000000000	3.5024400000000000	3.8555820000000000	3.7813010000000000	3.5771360000000000	3.6918700000000000	60.0000000000000000
890.0000000000000000	2.5062870000000000	2.6060540000000003	2.3467390000000000	2.6049280000000000	2.5304740000000000	2.3941680000000000	2.4841900000000000	60.0000000000000000
950.0000000000000000	1.7154080000000000	1.7857980000000002	1.6026967000000000	1.7728060000000003	1.7423080000000002	1.6422844000000003	1.6926190000000000	60.0000000000000000
1010.0000000000000000	1.1881469000000000	1.2460015000000002	1.1057439000000000	1.2336269000000000	1.2090195000000000	1.1350349000000002	1.1702822000000000	60.0000000000000000
1070.0000000000000000	0.8273567000000001	0.8643555000000000	0.7704545999999999	0.8599424000000002	0.8388003000000002	0.7897687000000000	0.8167172999999999	60.0000000000000000
1130.0000000000000000	0.5830173000000001	0.6115138000000000	0.5411074000000000	0.6078671000000001	0.5915980000000001	0.5552528999999999	0.5750636000000000	60.0000000000000000
1190.0000000000000000	0.41652950000000005	0.4378764000000000	0.38601569999999996	0.4310705000000000	0.42611660000000007	0.39830879999999996	0.40848589999999996	60.0000000000000000
1250.0000000000000000	0.2985320000000000	0.31398030000000005	0.2763534000000000	0.3120665000000001	0.3029894000000000	0.28399660000000004	0.29423370000000004	60.0000000000000000
1340.0000000000000000	0.37688289999999997	0.39774479999999995	0.3476752000000001	0.39216079999999987	0.38518450000000004	0.35905380000000003	0.3695184000000000	120.0000000000000000
1500.0000000000000000	0.28701830000000006	0.3046323900000001	0.2637467400000000	0.30121317000000014	0.29246921000000003	0.2723143700000000	0.2816789400000000	200.0000000000000000
1700.0000000000000000	0.11021164000000001	0.11779809000000002	0.10068073000000001	0.11536692999999998	0.11320090999999999	0.10465588999999997	0.10743868000000001	200.0000000000000000
1900.0000000000000000	0.044479749999999985	0.04807201200000001	0.04037092899999999	0.04705533099999999	0.045714606000000005	0.0420592650000000	0.043318500999999995	200.0000000000000000
2100.0000000000000000	0.018477879999999995	0.020028702000000006	0.0167004310000000	0.0193965060000000	0.019158073000000005	0.017512147000000006	0.017871804999999998	200.0000000000000000
2400.0000000000000000	0.0116262254000000	0.012690116460000001	0.010416036599999998	0.012345450200000004	0.012020359340000002	0.010940170499999999	0.011246304600000005	400.0000000000000000
2800.0000000000000000	0.0023218938999999997	0.0025509599600000003	0.002054555199999999	0.0024972972400000002	0.0023862967800000003	0.0021626860300000003	0.0022433419800000002	400.0000000000000000
3500.0000000000000000	0.0005973367399999999	0.0006698188030000	0.0005201296592000002	0.0006296767989999999	0.0006396091701000001	0.0005640091918999998	0.0005615439420000003	1000.0000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-PTavt-lo-MT2-NNPDF30.dat <==
25.0000000000000000	30.7867000000000000	41.5049000000000000	23.3829000000000000	38.0298000000000000	33.6000000000000000	25.4315000000000000	28.3068000000000000	50.0000000000000000
75.0000000000000000	61.7670000000000000	83.6716000000000000	46.7140000000000000	76.1327000000000000	67.8836000000000000	51.1150000000000000	56.4490000000000050	50.0000000000000000
125.0000000000000000	48.0461000000000000	65.5384000000000000	36.1186000000000000	59.0077000000000000	53.3639000000000000	39.8777000000000000	43.5171000000000000	50.0000000000000000
175.0000000000000000	25.2442999999999960	34.6756000000000000	18.8661000000000000	30.8761000000000000	28.3509000000000030	21.0238000000000000	22.6536000000000000	50.0000000000000000
225.0000000000000000	11.3294000000000000	15.6544000000000030	8.4256800000000000	13.8007000000000030	12.8512000000000020	9.4670300000000000	10.0832000000000000	50.0000000000000000
275.0000000000000000	4.9003100000000000	6.8019099999999995	3.6309700000000000	5.9469600000000000	5.6048100000000000	4.1074800000000000	4.3318300000000000	50.0000000000000000
325.0000000000000000	2.1569600000000000	3.0036600000000000	1.5942300000000000	2.6089100000000000	2.4833300000000005	1.8130500000000000	1.8966400000000000	50.0000000000000000
375.0000000000000000	0.9862030000000000	1.3762400000000000	0.7277440000000000	1.1892900000000000	1.1412300000000000	0.8310160000000001	0.8636460000000000	50.0000000000000000
425.0000000000000000	0.4710140000000000	0.6581350000000000	0.3472700000000000	0.5665100000000000	0.5471940000000000	0.3977790000000000	0.41120599999999996	50.0000000000000000
475.0000000000000000	0.23476400000000003	0.3282200000000000	0.1730250000000000	0.2816900000000000	0.2735430000000000	0.1986570000000000	0.2044730000000000	50.0000000000000000
525.0000000000000000	0.1216850000000000	0.1701490000000000	0.0896803000000000	0.1456960000000000	0.1421070000000000	0.10315400000000001	0.10579000000000001	50.0000000000000000
575.0000000000000000	0.0653567000000000	0.0913748000000000	0.0481751000000000	0.0781032000000000	0.0764624000000000	0.05549400000000001	0.05673700000000001	50.0000000000000000
625.0000000000000000	0.0362151000000000	0.0506157000000000	0.0267015000000000	0.0432021000000000	0.0424297000000000	0.030795600000000003	0.0314005000000000	50.0000000000000000
675.0000000000000000	0.0206325000000000	0.028824500000000003	0.015216900000000002	0.0245734000000000	0.0242018000000000	0.0175688000000000	0.0178704000000000	50.0000000000000000
725.0000000000000000	0.0120369000000000	0.0168093000000000	0.0088794900000000	0.0143148000000000	0.0141345000000000	0.0102624000000000	0.0104149000000000	50.0000000000000000
775.0000000000000000	0.0071750500000000005	0.0100162000000000	0.0052939100000000	0.0085212400000000	0.0084338600000000	0.0061243800000000	0.006202100000000001	50.0000000000000000
825.0000000000000000	0.0043561300000000	0.0060793300000000	0.0032143300000000	0.0051668900000000	0.0051253900000000005	0.0037222600000000	0.0037617100000000	50.0000000000000000
875.0000000000000000	0.0026885900000000	0.0037512800000000005	0.0019838700000000	0.0031852100000000	0.0031664000000000	0.0022996700000000	0.0023193700000000	50.0000000000000000
925.0000000000000000	0.0016841700000000002	0.0023495900000000	0.0012425700000000	0.0019930500000000	0.0019854600000000	0.0014419000000000	0.0014513400000000	50.0000000000000000
975.0000000000000000	0.0010692600000000	0.0014916600000000	0.0007887419999999999	0.0012640500000000	0.0012618000000000	0.0009162580000000	0.0009204520000000	50.0000000000000000
1025.0000000000000000	0.0006865620000000	0.0009577660000000001	0.0005063300000000	0.0008108380000000	0.0008109710000000001	0.0005888100000000	0.0005903890000000	50.0000000000000000
1075.0000000000000000	0.00044535700000000007	0.0006213400000000	0.0003283410000000	0.0005254870000000	0.0005265940000000	0.0003822490000000	0.00038254900000000004	50.0000000000000000
1125.0000000000000000	0.0002916770000000	0.0004070000000000	0.00021496000000000002	0.0003438560000000	0.0003452390000000	0.0002505330000000	0.0002502620000000	50.0000000000000000
1175.0000000000000000	0.00019287499999999999	0.0002691580000000	0.0001421000000000	0.00022719000000000003	0.00022850300000000002	0.0001657860000000	0.0001653190000000	50.0000000000000000
1250.0000000000000000	0.00021497649999999998	0.0003000440000000	0.0001583084000000	0.0002529490000000	0.0002550030000000	0.0001849560000000	0.00018400390000000006	100.0000000000000000
1350.0000000000000000	0.00009858870000000001	0.0001376215000000	0.0000725524000000	0.00011583559999999999	0.0001171309000000	0.0000849252000000	0.0000842253000000	100.0000000000000000
1550.0000000000000000	0.00008062709999999999	0.00011257303000000001	0.0000592720200000	0.00009454365000000002	0.00009600267999999999	0.0000695712300000	0.0000686912600000	300.0000000000000000
1850.0000000000000000	0.0000105088190000	0.000014706530999999997	7.6985440000000000e-6	0.000012282313000000002	0.000012583034000000001	9.0935309999999980e-6	8.8967459999999980e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-PTavt-nlo-MT2-NNPDF30.dat <==
25.0000000000000000	41.5419450000000000	45.8581850000000060	36.4961999999999950	45.0369600000000000	42.8728099999999940	37.6783200000000000	40.6264800000000000	50.0000000000000000
75.0000000000000000	80.8594000000000000	87.9835000000000000	71.5070749999999900	86.7665000000000100	83.3614150000000100	73.8628000000000000	79.1509800000000000	50.0000000000000000
125.0000000000000000	62.1901900000000000	67.1568150000000000	55.0803850000000000	66.3843749999999900	64.1747100000000000	57.0603650000000000	60.7850250000000050	50.0000000000000000
175.0000000000000000	32.8581013000000000	35.4542965000000000	29.0283689999999980	35.0381169500000000	33.9977187500000000	30.2037852500000030	32.0052635000000000	50.0000000000000000
225.0000000000000000	14.9212665000000020	16.1449385000000020	13.1293065000000020	15.9281895000000000	15.4894250000000000	13.7238950000000000	14.4751780000000030	50.0000000000000000
275.0000000000000000	6.5188890000000000	7.0696809999999990	5.7167930000000000	6.9613644999999980	6.7878145000000000	6.0004810000000000	6.3000410000000000	50.0000000000000000
325.0000000000000000	2.8877010000000000	3.1380535000000000	2.5257335000000000	3.0841085000000000	3.0148475000000000	2.6604390000000000	2.7815469999999998	50.0000000000000000
375.0000000000000000	1.3231320000000000	1.4389550000000000	1.1553836500000000	1.4122554999999999	1.3842265000000000	1.2204840000000000	1.2711095000000001	50.0000000000000000
425.0000000000000000	0.6302983500000001	0.6851525000000000	0.5500458500000001	0.6717995500000000	0.6604572500000001	0.5823869500000000	0.6042394500000001	50.0000000000000000
475.0000000000000000	0.3122261500000000	0.33888665000000007	0.27248780000000006	0.3321008500000000	0.32755470000000003	0.2890576000000000	0.2988114500000000	50.0000000000000000
525.0000000000000000	0.16018654999999998	0.1734626500000000	0.1398950000000000	0.1699823500000000	0.1681770500000000	0.14862124999999998	0.1531159000000000	50.0000000000000000
575.0000000000000000	0.0849011100000000	0.09168689999999999	0.0742206000000000	0.0898702500000000	0.0891780100000000	0.07894548500000001	0.0810775350000000	50.0000000000000000
625.0000000000000000	0.0462919000000000	0.049824629999999995	0.0405239300000000	0.04886708000000001	0.0486330700000000	0.043144865000000004	0.044178289999999995	50.0000000000000000
675.0000000000000000	0.0258686850000000	0.0277388700000000	0.0226808550000000	0.027233155000000002	0.027173040000000002	0.024164619999999998	0.0246786450000000	50.0000000000000000
725.0000000000000000	0.0147833665000000	0.015784729999999997	0.0129858210000000	0.015514560000000002	0.015525479999999998	0.0138441830000000	0.0140991915000000	50.0000000000000000
775.0000000000000000	0.008603920499999999	0.0091426650000000	0.0075739415000000	0.009000422000000001	0.0090310835000000	0.0080779165000000	0.0082056990000000	50.0000000000000000
825.0000000000000000	0.0050904065000000	0.0053822800000000	0.0044907194500000	0.0053086140000000	0.0053390520000000	0.004790643000000001	0.0048557779000000	50.0000000000000000
875.0000000000000000	0.0030574403000000	0.0032153590000000	0.0027036725500000	0.0031778021500000002	0.0032041279999999997	0.0028848900500000	0.0029171872499999998	50.0000000000000000
925.0000000000000000	0.0018588681564999999	0.0019428814500000	0.0016481524500000	0.0019248919960000	0.0019459600500000003	0.0017587586590000	0.0017743626499999998	50.0000000000000000
975.0000000000000000	0.0011451662499999998	0.0011910624750000	0.0010174651499999998	0.0011825809000000	0.0011976679100000	0.0010858493000000	0.0010934863000000002	50.0000000000000000
1025.0000000000000000	0.0007116024999999999	0.0007357803500000	0.0006338280999999999	0.0007322861500000	0.0007434567500000	0.0006764766500000	0.0006797780000000	50.0000000000000000
1075.0000000000000000	0.0004455864900000	0.0004573105000000	0.0003981511250000	0.00045670020000000006	0.00046472950000000005	0.0004248031300000	0.0004260505900000	50.0000000000000000
1125.0000000000000000	0.0002810233300000	0.00028665995000000003	0.0002517813100000	0.00028724303000000006	0.0002925538600000	0.00026850219999999996	0.0002689839700000	50.0000000000000000
1175.0000000000000000	0.0001783480100000	0.00018054830650000004	0.0001603263600000	0.0001815791250000	0.00018531443150000002	0.00017089524000000003	0.00017089142499999998	50.0000000000000000
1250.0000000000000000	0.00018721498500000002	0.0001874492950000	0.0001691028950000	0.00018958115000000002	0.00019394110999999999	0.00018008757499999998	0.00017970780000000003	100.0000000000000000
1350.0000000000000000	0.00007799327500000001	0.0000768651200000	0.0000709302700000	0.00007838741000000001	0.00008042975500000002	0.00007542424999999999	0.00007507130000000001	100.0000000000000000
1550.0000000000000000	0.00005327791700000001	0.0000508558620000	0.0000491548165000	0.0000527635590000	0.0000544015955000	0.0000520398670000	0.000051626189999999996	300.0000000000000000
1850.0000000000000000	4.5238799999999995e-6	3.9431935000000000e-6	4.3519115500000000e-6	4.3045075000000006e-6	4.4839930000000020e-6	4.5346009999999990e-6	4.4807980000000010e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-PTavt-nnlo-MT2-NNPDF30.dat <==
25.0000000000000000	43.7131399999999960	44.6973700000000000	41.3690900000000000	44.8765850000000000	44.0014300000000000	41.8249800000000000	43.5507099999999950	50.0000000000000000
75.0000000000000000	83.1070149999999900	84.0602475000000000	79.3622900000000000	84.4509100000000000	83.5655350000000100	80.2001550000000000	82.8611300000000000	50.0000000000000000
125.0000000000000000	63.7349300000000060	64.5852200000000000	60.8747065500000000	64.8295550000000000	64.1071050000000000	61.5817071000000100	63.5046275000000000	50.0000000000000000
175.0000000000000000	33.6563750000000040	34.0944350000000040	32.1059700000000000	34.2116850000000000	33.8824649999999960	32.5413800000000040	33.4951800000000050	50.0000000000000000
225.0000000000000000	15.2633200000000000	15.4663100000000000	14.5384600000000000	15.5239750000000000	15.3720250000000000	14.7596200000000020	15.1765750000000010	50.0000000000000000
275.0000000000000000	6.6525910000000000	6.7299050000000005	6.3326480000000000	6.7602700000000000	6.7011519999999996	6.4381720000000000	6.6103134999999990	50.0000000000000000
325.0000000000000000	2.9392815000000000	2.9691815000000000	2.7977520000000000	2.9842699999999995	2.9613970000000000	2.8479950000000000	2.9187614999999996	50.0000000000000000
375.0000000000000000	1.3450259999999998	1.3551734999999998	1.2808065000000002	1.3633820000000000	1.3548285000000000	1.3049365000000002	1.3351324999999998	50.0000000000000000
425.0000000000000000	0.6358696500000001	0.6386985000000000	0.6062359500000001	0.6433910000000000	0.6401265000000000	0.6179035500000001	0.6312264500000000	50.0000000000000000
475.0000000000000000	0.3146162000000000	0.3148550500000000	0.3004273500000000	0.31754455000000004	0.3165732000000000	0.30636584999999994	0.31230254999999996	50.0000000000000000
525.0000000000000000	0.1604826000000000	0.1600034500000000	0.1535766000000000	0.1615789500000000	0.1613638000000000	0.1566401500000000	0.15933080000000002	50.0000000000000000
575.0000000000000000	0.08462925000000002	0.0842376500000000	0.0810773250000000	0.0851667000000000	0.0850084000000000	0.0826826700000000	0.0840535500000000	50.0000000000000000
625.0000000000000000	0.0458970350000000	0.0456137350000000	0.0440430500000000	0.04613453000000001	0.0460845400000000	0.044918534999999996	0.0455902650000000	50.0000000000000000
675.0000000000000000	0.0256531600000000	0.0254730950000000	0.024644174999999997	0.0257817900000000	0.0257420850000000	0.025135635000000003	0.025485044999999998	50.0000000000000000
725.0000000000000000	0.014473729999999999	0.0142668800000000	0.013966616000000001	0.0144954900000000	0.014478579999999998	0.014223139999999999	0.0144077700000000	50.0000000000000000
775.0000000000000000	0.0084397365000000	0.0083213460000000	0.0081488995000000	0.0084386310000000	0.0084526275000000	0.0083068905000000	0.008391481999999999	50.0000000000000000
825.0000000000000000	0.0049946140000000	0.004925414000000001	0.0048256825000000	0.0050061395000000	0.004991662500000001	0.0049138615000000	0.0049729035000000	50.0000000000000000
875.0000000000000000	0.0029758358500000	0.0029195820000000004	0.0028852514500000	0.0029686943500000004	0.0029719488000000	0.0029373634500000	0.0029635292000000	50.0000000000000000
925.0000000000000000	0.0018095443850000	0.0017739141000000	0.0017569861500000001	0.0018015780900000	0.0018090642750000	0.0017903144700000	0.0018008270750000	50.0000000000000000
975.0000000000000000	0.0011067699500000	0.0010820305000000	0.0010771444999999999	0.0011012970500000	0.0011037256499999998	0.0010960619000000	0.0011029860000000	50.0000000000000000
1025.0000000000000000	0.0006797102000000	0.0006586182500000	0.0006649744500000	0.0006738123999999999	0.0006751922500000001	0.0006753966000000	0.0006791727000000	50.0000000000000000
1075.0000000000000000	0.0004273242100000	0.00041478800000000003	0.0004182272400000	0.00042366150000000004	0.00042477597000000004	0.0004250003650000	0.00042671003999999996	50.0000000000000000
1125.0000000000000000	0.00026842889000000005	0.00025968605000000004	0.0002633399850000	0.0002653958300000	0.00026653683499999997	0.0002674085050000	0.0002682322700000	50.0000000000000000
1175.0000000000000000	0.00016960592500000002	0.0001636830000000	0.0001668798350000	0.0001675097200000	0.0001681719350000	0.00016934158499999998	0.0001696461650000	50.0000000000000000
1250.0000000000000000	0.00017700928999999998	0.0001702538100000	0.0001748159300000	0.00017493009499999998	0.00017473166000000004	0.0001769241550000	0.00017757045000000001	100.0000000000000000
1350.0000000000000000	0.0000737575850000	0.0000707451650000	0.0000731290900000	0.00007272695500000001	0.00007267350000000002	0.00007394340500000001	0.0000740594900000	100.0000000000000000
1550.0000000000000000	0.000048670636999999996	0.0000457571380000	0.000048987037499999996	0.000047263573500000003	0.00004765989549999999	0.00004934833950000001	0.0000490709270000	300.0000000000000000
1850.0000000000000000	4.1888975000000000e-6	4.0528845000000000e-6	4.2150320000000010e-6	4.0630015000000010e-6	4.1840225000000000e-6	4.2797740000000000e-6	4.1811110000000000e-6	300.0000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Yavt-lo-HT4-NNPDF30.dat <==
-2.5000000000000000	0.7657655000000001	1.0928050000000000	0.5561765000000001	0.9427905000000000	0.8876600000000001	0.6343010000000000	0.6714709999999999	0.2000000000000000
-2.3000000000000003	1.3970550000000000	1.9640300000000002	1.0261000000000002	1.7192250000000002	1.5961000000000003	1.1576600000000000	1.2383500000000000	0.2000000000000000
-2.1000000000000000	2.2504000000000000	3.1310900000000004	1.6663450000000002	2.7682450000000003	2.5455500000000000	1.8653899999999999	2.0103650000000000	0.2000000000000000
-1.9000000000000001	3.3140349999999996	4.5798000000000000	2.4672650000000000	4.0752850000000000	3.7245649999999997	2.7478150000000000	2.9758199999999997	0.2000000000000000
-1.7000000000000002	4.5538150000000000	6.2624650000000000	3.4032950000000000	5.5982900000000000	5.0944300000000000	3.7766400000000000	4.1038350000000000	0.2000000000000000
-1.5000000000000000	5.9091150000000000	8.0947200000000000	4.4294000000000000	7.2627349999999990	6.5865100000000005	4.9015950000000000	5.3401150000000000	0.2000000000000000
-1.3000000000000000	7.3100749999999990	9.9818299999999990	5.4928249999999990	8.9828300000000000	8.1236400000000000	6.0646900000000000	6.6211100000000000	0.2000000000000000
-1.1000000000000000	8.6837450000000000	11.8256500000000000	6.5382199999999990	10.6691499999999980	9.6258050000000000	7.2052999999999990	7.8801999999999985	0.2000000000000000
-0.9000000000000000	9.9599750000000000	13.5330000000000000	7.5118350000000000	12.2355500000000000	11.0169499999999980	8.2651350000000000	9.0527000000000020	0.2000000000000000
-0.7000000000000001	11.0645500000000000	15.0061500000000000	8.3563750000000000	13.5910999999999990	12.2175500000000000	9.1824950000000000	10.0696500000000000	0.2000000000000000
-0.5000000000000000	11.9456499999999990	16.1786000000000030	9.0312950000000000	14.6723500000000000	13.1731000000000000	9.9143600000000000	10.8823000000000000	0.2000000000000000
-0.3000000000000000	12.5583500000000000	16.9925000000000000	9.5011550000000000	15.4241500000000010	13.8364500000000010	10.4232500000000010	11.4480000000000000	0.2000000000000000
-0.1000000000000000	12.8708000000000000	17.4071000000000030	9.7409350000000000	15.8075000000000010	14.1744000000000000	10.6828000000000000	11.7366999999999990	0.2000000000000000
0.1000000000000000	12.8708000000000000	17.4071000000000030	9.7409350000000000	15.8075000000000010	14.1744000000000000	10.6828000000000000	11.7366999999999990	0.2000000000000000
0.3000000000000000	12.5583500000000000	16.9925000000000000	9.5011550000000000	15.4241500000000010	13.8364500000000010	10.4232500000000010	11.4480000000000000	0.2000000000000000
0.5000000000000000	11.9456499999999990	16.1786000000000030	9.0312950000000000	14.6723500000000000	13.1731000000000000	9.9143600000000000	10.8823000000000000	0.2000000000000000
0.7000000000000001	11.0645500000000000	15.0061500000000000	8.3563750000000000	13.5910999999999990	12.2175500000000000	9.1824950000000000	10.0696500000000000	0.2000000000000000
0.9000000000000000	9.9599750000000000	13.5330000000000000	7.5118350000000000	12.2355500000000000	11.0169499999999980	8.2651350000000000	9.0527000000000020	0.2000000000000000
1.1000000000000000	8.6837450000000000	11.8256500000000000	6.5382199999999990	10.6691499999999980	9.6258050000000000	7.2052999999999990	7.8801999999999985	0.2000000000000000
1.3000000000000000	7.3100749999999990	9.9818299999999990	5.4928249999999990	8.9828300000000000	8.1236400000000000	6.0646900000000000	6.6211100000000000	0.2000000000000000
1.5000000000000000	5.9091150000000000	8.0947200000000000	4.4294000000000000	7.2627349999999990	6.5865100000000005	4.9015950000000000	5.3401150000000000	0.2000000000000000
1.7000000000000002	4.5538150000000000	6.2624650000000000	3.4032950000000000	5.5982900000000000	5.0944300000000000	3.7766400000000000	4.1038350000000000	0.2000000000000000
1.9000000000000001	3.3140349999999996	4.5798000000000000	2.4672650000000000	4.0752850000000000	3.7245649999999997	2.7478150000000000	2.9758199999999997	0.2000000000000000
2.1000000000000000	2.2504000000000000	3.1310900000000004	1.6663450000000002	2.7682450000000003	2.5455500000000000	1.8653899999999999	2.0103650000000000	0.2000000000000000
2.3000000000000003	1.3970550000000000	1.9640300000000002	1.0261000000000002	1.7192250000000002	1.5961000000000003	1.1576600000000000	1.2383500000000000	0.2000000000000000
2.5000000000000000	0.7657655000000001	1.0928050000000000	0.5561765000000001	0.9427905000000000	0.8876600000000001	0.6343010000000000	0.6714709999999999	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Yavt-nlo-HT4-NNPDF30.dat <==
-2.5000000000000000	1.0992660500000000	1.2010923050000000	0.9517812200000000	1.1825492500000000	1.1485793550000000	1.0030269450000000	1.0596311000000000	0.2000000000000000
-2.3000000000000003	1.9351915000000002	2.1042347500000000	1.6894953750000001	2.0747890000000000	2.0129763499999997	1.7693980000000002	1.8750786700000002	0.2000000000000000
-2.1000000000000000	3.0455049000000000	3.3067225000000000	2.6723016000000000	3.2618950000000000	3.1588930000000000	2.7870387000000000	2.9604661500000000	0.2000000000000000
-1.9000000000000001	4.4073614999999995	4.7819040000000010	3.8800110500000002	4.7173580000000000	4.5632095000000000	4.0355465000000000	4.2929254999999990	0.2000000000000000
-1.7000000000000002	5.9820645000000000	6.4873859999999990	5.2765509999999995	6.3995174999999990	6.1867804999999990	5.4787130000000000	5.8336860000000000	0.2000000000000000
-1.5000000000000000	7.7074690000000000	8.3632485000000010	6.8052195000000000	8.2502390000000000	7.9647900000000010	7.0578270000000000	7.5223590000000000	0.2000000000000000
-1.3000000000000000	9.5051250000000000	10.3132100000000000	8.3986255000000010	10.1740430000000010	9.8175140000000000	8.7041430000000000	9.2814139999999980	0.2000000000000000
-1.1000000000000000	11.2852605000000000	12.2457700000000000	9.9764750000000000	12.0832349999999980	11.6498645000000000	10.3328214999999980	11.0252135000000000	0.2000000000000000
-0.9000000000000000	12.9569455000000000	14.0612950000000000	11.4589419999999990	13.8770350000000000	13.3698249999999990	11.8620424999999980	12.6637789999999980	0.2000000000000000
-0.7000000000000001	14.4134550000000000	15.6384550000000000	12.7524914999999980	15.4363049999999990	14.8675299999999990	13.1957464999999980	14.0922390000000000	0.2000000000000000
-0.5000000000000000	15.5862650000000010	16.9088500000000000	13.7945269999999990	16.6914400000000000	16.0737100000000020	14.2698985000000000	15.2425699999999990	0.2000000000000000
-0.3000000000000000	16.4031150000000000	17.7981650000000040	14.5195870000000010	17.5705100000000020	16.9131850000000020	15.0168130000000000	16.0442200000000030	0.2000000000000000
-0.1000000000000000	16.8200050000000020	18.2460250000000000	14.8911035000000000	18.0137950000000020	17.3414550000000030	15.3992180000000000	16.4537050000000000	0.2000000000000000
0.1000000000000000	16.8200050000000020	18.2460250000000000	14.8911035000000000	18.0137950000000020	17.3414550000000030	15.3992180000000000	16.4537050000000000	0.2000000000000000
0.3000000000000000	16.4031150000000000	17.7981650000000040	14.5195870000000010	17.5705100000000020	16.9131850000000020	15.0168130000000000	16.0442200000000030	0.2000000000000000
0.5000000000000000	15.5862650000000010	16.9088500000000000	13.7945269999999990	16.6914400000000000	16.0737100000000020	14.2698985000000000	15.2425699999999990	0.2000000000000000
0.7000000000000001	14.4134550000000000	15.6384550000000000	12.7524914999999980	15.4363049999999990	14.8675299999999990	13.1957464999999980	14.0922390000000000	0.2000000000000000
0.9000000000000000	12.9569455000000000	14.0612950000000000	11.4589419999999990	13.8770350000000000	13.3698249999999990	11.8620424999999980	12.6637789999999980	0.2000000000000000
1.1000000000000000	11.2852605000000000	12.2457700000000000	9.9764750000000000	12.0832349999999980	11.6498645000000000	10.3328214999999980	11.0252135000000000	0.2000000000000000
1.3000000000000000	9.5051250000000000	10.3132100000000000	8.3986255000000010	10.1740430000000010	9.8175140000000000	8.7041430000000000	9.2814139999999980	0.2000000000000000
1.5000000000000000	7.7074690000000000	8.3632485000000010	6.8052195000000000	8.2502390000000000	7.9647900000000010	7.0578270000000000	7.5223590000000000	0.2000000000000000
1.7000000000000002	5.9820645000000000	6.4873859999999990	5.2765509999999995	6.3995174999999990	6.1867804999999990	5.4787130000000000	5.8336860000000000	0.2000000000000000
1.9000000000000001	4.4073614999999995	4.7819040000000010	3.8800110500000002	4.7173580000000000	4.5632095000000000	4.0355465000000000	4.2929254999999990	0.2000000000000000
2.1000000000000000	3.0455049000000000	3.3067225000000000	2.6723016000000000	3.2618950000000000	3.1588930000000000	2.7870387000000000	2.9604661500000000	0.2000000000000000
2.3000000000000003	1.9351915000000002	2.1042347500000000	1.6894953750000001	2.0747890000000000	2.0129763499999997	1.7693980000000002	1.8750786700000002	0.2000000000000000
2.5000000000000000	1.0992660500000000	1.2010923050000000	0.9517812200000000	1.1825492500000000	1.1485793550000000	1.0030269450000000	1.0596311000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Yavt-nnlo-HT4-NNPDF30.dat <==
-2.5000000000000000	1.1954940000000000	1.2550050000000000	1.1124898500000000	1.2509095000000001	1.2109139999999998	1.1351336500000000	1.1831443000000000	0.2000000000000000
-2.3000000000000003	2.0701290000000006	2.1546840000000000	1.9411038500000002	2.1481875000000000	2.0941485000000000	1.9758429500000000	2.0515005000000004	0.2000000000000000
-2.1000000000000000	3.2220250000000000	3.3329424999999997	3.0362402499999996	3.3320150000000000	3.2524330000000000	3.0835680000000000	3.1994845000000000	0.2000000000000000
-1.9000000000000001	4.6319704999999995	4.7636385000000000	4.3806103000000000	4.7669785000000005	4.6715550000000000	4.4430117500000000	4.6040209999999995	0.2000000000000000
-1.7000000000000002	6.2453259999999995	6.3858485000000000	5.9254584000000000	6.3983069999999990	6.2930794999999990	6.0045226000000000	6.2127035000000000	0.2000000000000000
-1.5000000000000000	8.0202515000000000	8.1854550000000010	7.6214201999999990	8.2060105000000010	8.0773359999999990	7.7183188500000000	7.9822267999999990	0.2000000000000000
-1.3000000000000000	9.8393930000000000	10.0249069999999990	9.3617354999999980	10.0488759999999980	9.9087490000000000	9.4780565000000000	9.7936727499999990	0.2000000000000000
-1.1000000000000000	11.6444175500000000	11.8288295000000000	11.0953305000000000	11.8732300000000000	11.7159060000000000	11.2253065000000000	11.5998153000000000	0.2000000000000000
-0.9000000000000000	13.3256090000000000	13.5182480000000000	12.7092044999999980	13.5648399999999980	13.4085234999999980	12.8562660000000000	13.2747380000000000	0.2000000000000000
-0.7000000000000001	14.8076955000000010	15.0064360000000000	14.1313620000000010	15.0657366999999990	14.8946380000000000	14.2910425000000000	14.7555985000000000	0.2000000000000000
-0.5000000000000000	15.9758374999999990	16.1646367500000000	15.2582059999999980	16.2286605999999980	16.0680795000000000	15.4283584999999980	15.9206245000000000	0.2000000000000000
-0.3000000000000000	16.7985595000000000	16.9998488500000000	16.0456720000000000	17.0740734500000000	16.8904100000000000	16.2206674999999980	16.7455525000000020	0.2000000000000000
-0.1000000000000000	17.2191314999999960	17.4217272000000000	16.4518310000000000	17.4925985000000000	17.3162635000000050	16.6325480000000000	17.1625085000000000	0.2000000000000000
0.1000000000000000	17.2191314999999960	17.4217272000000000	16.4518310000000000	17.4925985000000000	17.3162635000000050	16.6325480000000000	17.1625085000000000	0.2000000000000000
0.3000000000000000	16.7985595000000000	16.9998488500000000	16.0456720000000000	17.0740734500000000	16.8904100000000000	16.2206674999999980	16.7455525000000020	0.2000000000000000
0.5000000000000000	15.9758374999999990	16.1646367500000000	15.2582059999999980	16.2286605999999980	16.0680795000000000	15.4283584999999980	15.9206245000000000	0.2000000000000000
0.7000000000000001	14.8076955000000010	15.0064360000000000	14.1313620000000010	15.0657366999999990	14.8946380000000000	14.2910425000000000	14.7555985000000000	0.2000000000000000
0.9000000000000000	13.3256090000000000	13.5182480000000000	12.7092044999999980	13.5648399999999980	13.4085234999999980	12.8562660000000000	13.2747380000000000	0.2000000000000000
1.1000000000000000	11.6444175500000000	11.8288295000000000	11.0953305000000000	11.8732300000000000	11.7159060000000000	11.2253065000000000	11.5998153000000000	0.2000000000000000
1.3000000000000000	9.8393930000000000	10.0249069999999990	9.3617354999999980	10.0488759999999980	9.9087490000000000	9.4780565000000000	9.7936727499999990	0.2000000000000000
1.5000000000000000	8.0202515000000000	8.1854550000000010	7.6214201999999990	8.2060105000000010	8.0773359999999990	7.7183188500000000	7.9822267999999990	0.2000000000000000
1.7000000000000002	6.2453259999999995	6.3858485000000000	5.9254584000000000	6.3983069999999990	6.2930794999999990	6.0045226000000000	6.2127035000000000	0.2000000000000000
1.9000000000000001	4.6319704999999995	4.7636385000000000	4.3806103000000000	4.7669785000000005	4.6715550000000000	4.4430117500000000	4.6040209999999995	0.2000000000000000
2.1000000000000000	3.2220250000000000	3.3329424999999997	3.0362402499999996	3.3320150000000000	3.2524330000000000	3.0835680000000000	3.1994845000000000	0.2000000000000000
2.3000000000000003	2.0701290000000006	2.1546840000000000	1.9411038500000002	2.1481875000000000	2.0941485000000000	1.9758429500000000	2.0515005000000004	0.2000000000000000
2.5000000000000000	1.1954940000000000	1.2550050000000000	1.1124898500000000	1.2509095000000001	1.2109139999999998	1.1351336500000000	1.1831443000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Ytt-lo-HT4-NNPDF30.dat <==
-2.5000000000000000	0.1498430000000000	0.20146800000000004	0.11466600000000002	0.1846540000000000	0.1634900000000000	0.1240230000000000	0.1385400000000000	0.2000000000000000
-2.3000000000000003	0.4196930000000000	0.5761050000000000	0.31676400000000005	0.5169640000000001	0.46770400000000006	0.34750300000000006	0.3825680000000000	0.2000000000000000
-2.1000000000000000	0.9759370000000000	1.3537600000000000	0.7285520000000000	1.2016000000000000	1.0995400000000000	0.8083639999999999	0.8795880000000001	0.2000000000000000
-1.9000000000000001	1.8826100000000000	2.6013300000000000	1.4060500000000000	2.3167799999999996	2.1139400000000000	1.5599900000000000	1.6968799999999997	0.2000000000000000
-1.7000000000000002	3.1261900000000000	4.2907400000000000	2.3437800000000000	3.8453299999999997	3.4885100000000000	2.5914700000000000	2.8275000000000000	0.2000000000000000
-1.5000000000000000	4.6778600000000000	6.3937400000000000	3.5161700000000000	5.7517300000000000	5.2003400000000000	3.8789800000000000	4.2405000000000000	0.2000000000000000
-1.3000000000000000	6.4853600000000000	8.8474200000000000	4.8799700000000000	7.9717299999999990	7.1982399999999990	5.3791700000000000	5.8837500000000000	0.2000000000000000
-1.1000000000000000	8.4515600000000000	11.5181000000000000	6.3618000000000000	10.3860000000000000	9.3734800000000000	7.0114600000000000	7.6688099999999990	0.2000000000000000
-0.9000000000000000	10.4333000000000000	14.2067999999999980	7.8558000000000000	12.8186000000000000	11.5639000000000000	8.6570000000000000	9.4681599999999970	0.2000000000000000
-0.7000000000000001	12.2607000000000000	16.6829000000000000	9.2343700000000000	15.0613999999999990	13.5818000000000000	10.1747000000000000	11.1282000000000000	0.2000000000000000
-0.5000000000000000	13.7966999999999980	18.7609000000000000	10.3942000000000000	16.9460000000000000	15.2755000000000000	11.4506000000000000	12.5246000000000000	0.2000000000000000
-0.3000000000000000	14.9043000000000010	20.2570000000000050	11.2314000000000000	18.3049000000000000	16.4951000000000040	12.3707000000000000	13.5325000000000020	0.2000000000000000
-0.1000000000000000	15.4879000000000000	21.0452000000000000	11.6725000000000000	19.0209000000000000	17.1378000000000000	12.8556000000000030	14.0635000000000000	0.2000000000000000
0.1000000000000000	15.4879000000000000	21.0452000000000000	11.6725000000000000	19.0209000000000000	17.1378000000000000	12.8556000000000030	14.0635000000000000	0.2000000000000000
0.3000000000000000	14.9043000000000010	20.2570000000000050	11.2314000000000000	18.3049000000000000	16.4951000000000040	12.3707000000000000	13.5325000000000020	0.2000000000000000
0.5000000000000000	13.7966999999999980	18.7609000000000000	10.3942000000000000	16.9460000000000000	15.2755000000000000	11.4506000000000000	12.5246000000000000	0.2000000000000000
0.7000000000000001	12.2607000000000000	16.6829000000000000	9.2343700000000000	15.0613999999999990	13.5818000000000000	10.1747000000000000	11.1282000000000000	0.2000000000000000
0.9000000000000000	10.4333000000000000	14.2067999999999980	7.8558000000000000	12.8186000000000000	11.5639000000000000	8.6570000000000000	9.4681599999999970	0.2000000000000000
1.1000000000000000	8.4515600000000000	11.5181000000000000	6.3618000000000000	10.3860000000000000	9.3734800000000000	7.0114600000000000	7.6688099999999990	0.2000000000000000
1.3000000000000000	6.4853600000000000	8.8474200000000000	4.8799700000000000	7.9717299999999990	7.1982399999999990	5.3791700000000000	5.8837500000000000	0.2000000000000000
1.5000000000000000	4.6778600000000000	6.3937400000000000	3.5161700000000000	5.7517300000000000	5.2003400000000000	3.8789800000000000	4.2405000000000000	0.2000000000000000
1.7000000000000002	3.1261900000000000	4.2907400000000000	2.3437800000000000	3.8453299999999997	3.4885100000000000	2.5914700000000000	2.8275000000000000	0.2000000000000000
1.9000000000000001	1.8826100000000000	2.6013300000000000	1.4060500000000000	2.3167799999999996	2.1139400000000000	1.5599900000000000	1.6968799999999997	0.2000000000000000
2.1000000000000000	0.9759370000000000	1.3537600000000000	0.7285520000000000	1.2016000000000000	1.0995400000000000	0.8083639999999999	0.8795880000000001	0.2000000000000000
2.3000000000000003	0.4196930000000000	0.5761050000000000	0.31676400000000005	0.5169640000000001	0.46770400000000006	0.34750300000000006	0.3825680000000000	0.2000000000000000
2.5000000000000000	0.1498430000000000	0.20146800000000004	0.11466600000000002	0.1846540000000000	0.1634900000000000	0.1240230000000000	0.1385400000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Ytt-nlo-HT4-NNPDF30.dat <==
-2.5000000000000000	0.1513266000000000	0.1528788000000000	0.13805879999999998	0.1546179000000000	0.1543738000000000	0.1423537000000000	0.1490258000000000	0.2000000000000000
-2.3000000000000003	0.5321452000000001	0.5554020000000002	0.4757987000000000	0.5541950000000001	0.5491050000000002	0.4952542999999999	0.5190197000000000	0.2000000000000000
-2.1000000000000000	1.2930380000000001	1.3684480000000000	1.1504120000000002	1.3571189999999997	1.3378560000000000	1.1979760000000000	1.2596399999999999	0.2000000000000000
-1.9000000000000001	2.4910300000000003	2.6577049999999995	2.2138220000000000	2.6285970000000000	2.5763230000000004	2.3005460000000000	2.4295190000000000	0.2000000000000000
-1.7000000000000002	4.1266180000000010	4.4317630000000000	3.6637309999999994	4.3760910000000010	4.2646100000000000	3.7998399999999997	4.0292180000000000	0.2000000000000000
-1.5000000000000000	6.1545050000000000	6.6403760000000010	5.4591270000000005	6.5508770000000000	6.3567350000000005	5.6551220000000000	6.0129950000000000	0.2000000000000000
-1.3000000000000000	8.4880590000000000	9.1856400000000000	7.5214519999999990	9.0585080000000000	8.7636930000000000	7.7865810000000000	8.2955409999999980	0.2000000000000000
-1.1000000000000000	11.0178509999999990	11.9535700000000000	9.7502480000000000	11.7868999999999970	11.3741720000000000	10.0930880000000000	10.7673660000000000	0.2000000000000000
-0.9000000000000000	13.5896449999999990	14.7684699999999990	12.0102590000000000	14.5634100000000000	14.0299400000000000	12.4360249999999990	13.2774400000000000	0.2000000000000000
-0.7000000000000001	16.0049399999999980	17.4068000000000000	14.1298429999999970	17.1696700000000000	16.5247800000000000	14.6364979999999980	15.6329289999999990	0.2000000000000000
-0.5000000000000000	18.0802399999999960	19.6743900000000000	15.9492789999999990	19.4129699999999980	18.6675500000000020	16.5259790000000000	17.6574700000000000	0.2000000000000000
-0.3000000000000000	19.5819300000000000	21.3036700000000000	17.2700060000000020	21.0288700000000000	20.2158600000000000	17.8968989999999980	19.1238080000000000	0.2000000000000000
-0.1000000000000000	20.3843700000000040	22.1895299999999980	17.9693660000000000	21.9039300000000000	21.0453400000000030	18.6245930000000000	19.9049969999999980	0.2000000000000000
0.1000000000000000	20.3843700000000040	22.1895299999999980	17.9693660000000000	21.9039300000000000	21.0453400000000030	18.6245930000000000	19.9049969999999980	0.2000000000000000
0.3000000000000000	19.5819300000000000	21.3036700000000000	17.2700060000000020	21.0288700000000000	20.2158600000000000	17.8968989999999980	19.1238080000000000	0.2000000000000000
0.5000000000000000	18.0802399999999960	19.6743900000000000	15.9492789999999990	19.4129699999999980	18.6675500000000020	16.5259790000000000	17.6574700000000000	0.2000000000000000
0.7000000000000001	16.0049399999999980	17.4068000000000000	14.1298429999999970	17.1696700000000000	16.5247800000000000	14.6364979999999980	15.6329289999999990	0.2000000000000000
0.9000000000000000	13.5896449999999990	14.7684699999999990	12.0102590000000000	14.5634100000000000	14.0299400000000000	12.4360249999999990	13.2774400000000000	0.2000000000000000
1.1000000000000000	11.0178509999999990	11.9535700000000000	9.7502480000000000	11.7868999999999970	11.3741720000000000	10.0930880000000000	10.7673660000000000	0.2000000000000000
1.3000000000000000	8.4880590000000000	9.1856400000000000	7.5214519999999990	9.0585080000000000	8.7636930000000000	7.7865810000000000	8.2955409999999980	0.2000000000000000
1.5000000000000000	6.1545050000000000	6.6403760000000010	5.4591270000000005	6.5508770000000000	6.3567350000000005	5.6551220000000000	6.0129950000000000	0.2000000000000000
1.7000000000000002	4.1266180000000010	4.4317630000000000	3.6637309999999994	4.3760910000000010	4.2646100000000000	3.7998399999999997	4.0292180000000000	0.2000000000000000
1.9000000000000001	2.4910300000000003	2.6577049999999995	2.2138220000000000	2.6285970000000000	2.5763230000000004	2.3005460000000000	2.4295190000000000	0.2000000000000000
2.1000000000000000	1.2930380000000001	1.3684480000000000	1.1504120000000002	1.3571189999999997	1.3378560000000000	1.1979760000000000	1.2596399999999999	0.2000000000000000
2.3000000000000003	0.5321452000000001	0.5554020000000002	0.4757987000000000	0.5541950000000001	0.5491050000000002	0.4952542999999999	0.5190197000000000	0.2000000000000000
2.5000000000000000	0.1513266000000000	0.1528788000000000	0.13805879999999998	0.1546179000000000	0.1543738000000000	0.1423537000000000	0.1490258000000000	0.2000000000000000


==> anc/LHC8-generic_extended_range_binning/NNPDF30/LHC8-Ytt-nnlo-HT4-NNPDF30.dat <==
-2.5000000000000000	0.1944651000000000	0.21251599999999998	0.1817313000000000	0.2091106000000000	0.1971166600000000	0.1847126000000000	0.19229120000000002	0.2000000000000000
-2.3000000000000003	0.6030749000000000	0.6365436000000001	0.5684170000000001	0.6314774000000001	0.6096795000000000	0.5775054000000002	0.5976971000000001	0.2000000000000000
-2.1000000000000000	1.3935648999999999	1.4413450000000000	1.3215591000000000	1.4406074000000000	1.4053133000000000	1.3408821000000000	1.3844764999999999	0.2000000000000000
-1.9000000000000001	2.6231761000000000	2.7042630000000000	2.4903340000000000	2.7046000000000000	2.6438919999999997	2.5240526000000000	2.6081790000000000	0.2000000000000000
-1.7000000000000002	4.3062290000000000	4.4153410000000000	4.0954200000000000	4.4234810000000000	4.3373089999999990	4.1474790000000000	4.2850868000000000	0.2000000000000000
-1.5000000000000000	6.3826770999999995	6.5053880000000000	6.0773800000000000	6.5252830000000000	6.4242529999999990	6.1498660000000000	6.3550058000000000	0.2000000000000000
-1.3000000000000000	8.7876588000000000	8.9540340000000000	8.3703770000000000	8.9823000000000000	8.8443720000000020	8.4687540000000000	8.7516449999999980	0.2000000000000000
-1.1000000000000000	11.4003093000000000	11.5986140000000000	10.8581000000000000	11.6333620000000000	11.4752049999999990	10.9858890000000000	11.3533199999999980	0.2000000000000000
-0.9000000000000000	14.0411714000000000	14.2630900000000000	13.3751970000000000	14.3090340000000000	14.1342761000000010	13.5348719999999980	13.9829530000000000	0.2000000000000000
-0.7000000000000001	16.4986440000000000	16.7511139999999980	15.7161900000000000	16.8095030000000000	16.6040150000000000	15.9031340000000000	16.4321970000000020	0.2000000000000000
-0.5000000000000000	18.6006330000000000	18.8734669999999940	17.7178120000000000	18.9427399999999970	18.7176380000000000	17.9286540000000000	18.5285490000000000	0.2000000000000000
-0.3000000000000000	20.1210790000000000	20.4111730000000000	19.1682850000000000	20.4778480000000000	20.2524650000000000	19.4008510000000030	20.0385143000000000	0.2000000000000000
-0.1000000000000000	20.9183960000000050	21.2205099999999970	19.9278420000000020	21.2941800000000000	21.0506510000000000	20.1682110000000030	20.8345172999999980	0.2000000000000000
0.1000000000000000	20.9183960000000050	21.2205099999999970	19.9278420000000020	21.2941800000000000	21.0506510000000000	20.1682110000000030	20.8345172999999980	0.2000000000000000
0.3000000000000000	20.1210790000000000	20.4111730000000000	19.1682850000000000	20.4778480000000000	20.2524650000000000	19.4008510000000030	20.0385143000000000	0.2000000000000000
0.5000000000000000	18.6006330000000000	18.8734669999999940	17.7178120000000000	18.9427399999999970	18.7176380000000000	17.9286540000000000	18.5285490000000000	0.2000000000000000
0.7000000000000001	16.4986440000000000	16.7511139999999980	15.7161900000000000	16.8095030000000000	16.6040150000000000	15.9031340000000000	16.4321970000000020	0.2000000000000000
0.9000000000000000	14.0411714000000000	14.2630900000000000	13.3751970000000000	14.3090340000000000	14.1342761000000010	13.5348719999999980	13.9829530000000000	0.2000000000000000
1.1000000000000000	11.4003093000000000	11.5986140000000000	10.8581000000000000	11.6333620000000000	11.4752049999999990	10.9858890000000000	11.3533199999999980	0.2000000000000000
1.3000000000000000	8.7876588000000000	8.9540340000000000	8.3703770000000000	8.9823000000000000	8.8443720000000020	8.4687540000000000	8.7516449999999980	0.2000000000000000
1.5000000000000000	6.3826770999999995	6.5053880000000000	6.0773800000000000	6.5252830000000000	6.4242529999999990	6.1498660000000000	6.3550058000000000	0.2000000000000000
1.7000000000000002	4.3062290000000000	4.4153410000000000	4.0954200000000000	4.4234810000000000	4.3373089999999990	4.1474790000000000	4.2850868000000000	0.2000000000000000
1.9000000000000001	2.6231761000000000	2.7042630000000000	2.4903340000000000	2.7046000000000000	2.6438919999999997	2.5240526000000000	2.6081790000000000	0.2000000000000000
2.1000000000000000	1.3935648999999999	1.4413450000000000	1.3215591000000000	1.4406074000000000	1.4053133000000000	1.3408821000000000	1.3844764999999999	0.2000000000000000
2.3000000000000003	0.6030749000000000	0.6365436000000001	0.5684170000000001	0.6314774000000001	0.6096795000000000	0.5775054000000002	0.5976971000000001	0.2000000000000000
2.5000000000000000	0.1944651000000000	0.21251599999999998	0.1817313000000000	0.2091106000000000	0.1971166600000000	0.1847126000000000	0.19229120000000002	0.2000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Mtt-lo-HT4-binExp1-CT14.dat <==
372.5000000000000000	39.4747000000000000	52.0213000000000000	30.6094999999999970	49.2528000000000000	41.6936000000000000	32.3724999999999950	37.3250000000000000	55.0000000000000000
435.0000000000000000	53.5908000000000000	71.5238999999999800	41.0817000000000000	66.6615000000000000	57.4998000000000000	44.0575000000000000	49.9710999999999900	70.0000000000000000
510.0000000000000000	37.9990000000000000	51.3670000000000040	28.7973000000000030	47.1253000000000000	41.4187000000000000	31.3149000000000000	34.9436000000000000	80.0000000000000000
600.0000000000000000	24.5513000000000000	33.6226000000000000	18.3919000000000000	30.3671000000000000	27.1825000000000050	20.2764000000000000	22.2690000000000000	100.0000000000000000
725.0000000000000000	15.3259000000000000	21.3165000000000000	11.3243000000000000	18.9061000000000000	17.2789000000000000	12.6848000000000010	13.6815000000000000	150.0000000000000000
950.0000000000000000	7.9230100000000000	11.2757000000000000	5.7374400000000000	9.7434500000000010	9.1680200000000000	6.5745300000000010	6.9136400000000000	300.0000000000000000
1350.0000000000000000	1.7122400000000000	2.5299700000000005	1.2002900000000000	2.0977200000000000	2.0645500000000000	1.4252700000000000	1.4416800000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Mtt-lo-HT4-binExp2-CT14.dat <==
360.0000000000000000	21.9203000000000050	28.8046000000000000	17.0421000000000000	27.3685000000000040	23.0705000000000000	17.9668000000000000	20.7921000000000000	40.0000000000000000
425.0000000000000000	71.1452000000000000	94.7406000000000000	54.6491000000000040	88.5458000000000000	76.1229000000000000	58.4632000000000000	66.5040000000000000	90.0000000000000000
545.0000000000000000	56.9889000000000100	77.3310000000000000	43.0437000000000100	70.6208000000000200	62.4032000000000050	46.9944000000000060	52.1975000000000050	150.0000000000000000
720.0000000000000000	21.9856000000000000	30.5211999999999970	16.2730000000000000	27.1304000000000050	24.7322000000000000	18.1921000000000000	19.6655000000000000	200.0000000000000000
960.0000000000000000	6.8245400000000000	9.7296099999999970	4.9342799999999990	8.3907300000000000	7.9126000000000000	5.6640499999999990	5.9447100000000000	280.0000000000000000
1350.0000000000000000	1.7122400000000000	2.5299700000000005	1.2002900000000000	2.0977200000000000	2.0645500000000000	1.4252700000000000	1.4416800000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Mtt-nlo-HT4-binExp1-CT14.dat <==
372.5000000000000000	54.8528000000000000	60.5291000000000100	48.4819899999999960	59.3108999999999900	56.5093399999999950	49.8489800000000000	53.7572799999999940	55.0000000000000000
435.0000000000000000	70.5569900000000100	76.4252000000000000	62.7167600000000000	75.3837000000000000	72.6504299999999900	64.6570400000000100	69.1703600000000000	70.0000000000000000
510.0000000000000000	48.7209900000000000	52.5023100000000000	43.2000100000000000	51.9380800000000000	50.2637900000000000	44.7509499999999960	47.6363599999999960	80.0000000000000000
600.0000000000000000	30.7812180000000000	33.1383910000000060	27.1588405999999980	32.8239180000000000	31.8465679999999980	28.2890129999999970	29.9817244000000000	100.0000000000000000
725.0000000000000000	18.6372310000000000	20.0724000000000020	16.3378290000000030	19.8965800000000070	19.3509620000000060	17.1293570000000060	18.0653110000000000	150.0000000000000000
950.0000000000000000	9.1361100000000000	9.8479200000000000	7.9360720000000000	9.7665900000000000	9.5340999999999990	8.3975670000000020	8.7926020000000020	300.0000000000000000
1350.0000000000000000	1.7915310000000000	1.9304400000000000	1.5357380000000000	1.9172799999999999	1.8824360000000002	1.6473780000000000	1.7056000000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Mtt-nlo-HT4-binExp2-CT14.dat <==
360.0000000000000000	31.0608900000000000	34.5171500000000100	27.3677600000000000	33.7480500000000060	32.0201500000000000	28.1365099999999980	30.4186299999999970	40.0000000000000000
425.0000000000000000	94.3422000000000000	102.4268000000000000	83.8266000000000000	100.9373000000000000	97.1317000000000000	86.3644099999999900	92.5034700000000000	90.0000000000000000
545.0000000000000000	72.6064500000000100	78.2180100000000000	64.2882000000000000	77.4064700000000000	74.9670600000000000	66.7019400000000000	70.9127400000000100	150.0000000000000000
720.0000000000000000	26.8399800000000000	28.9078800000000000	23.5468180000000000	28.6511400000000000	27.8561100000000000	24.6674180000000000	26.0320200000000030	200.0000000000000000
960.0000000000000000	7.8358449999999990	8.4460800000000000	6.8020920000000000	8.3770100000000000	8.1800700000000000	7.2025860000000000	7.5372369999999990	280.0000000000000000
1350.0000000000000000	1.7914770000000000	1.9303530000000000	1.5357030000000000	1.9172050000000000	1.8823730000000003	1.6473380000000000	1.7055540000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Mtt-nnlo-HT4-binExp1-CT14.dat <==
372.5000000000000000	59.6430400000000060	60.7086700000000050	56.7109399999999940	60.9552799999999950	60.0242200000000000	57.2588300000000000	59.4443200000000050	55.0000000000000000
435.0000000000000000	75.2706699999999800	75.8542490000000000	72.1697899999999900	76.2706490000000000	75.6205700000000000	72.8479700000000000	75.1071300000000000	70.0000000000000000
510.0000000000000000	52.5579600000000100	53.3354000000000000	50.1813329999999950	53.5085700000000000	52.8695300000000100	50.7613610000000100	52.3638050000000060	80.0000000000000000
600.0000000000000000	33.6492700000000000	34.3864600000000000	31.9533400000000000	34.4315900000000000	33.9120799999999960	32.4139900000000050	33.4613300000000040	100.0000000000000000
725.0000000000000000	20.6595000000000000	21.2550900000000030	19.4959700000000000	21.2255500000000000	20.8732000000000000	19.8458700000000050	20.4905400000000000	150.0000000000000000
950.0000000000000000	10.2807200000000000	10.6971999999999990	9.6199500000000010	10.6460200000000000	10.4179100000000000	9.8374600000000000	10.1630000000000000	300.0000000000000000
1350.0000000000000000	2.0565050000000000	2.1638650000000000	1.9015360000000001	2.1408640000000000	2.0957670000000000	1.9596350000000000	2.0208810000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Mtt-nnlo-HT4-binExp2-CT14.dat <==
360.0000000000000000	34.2770400000000000	35.1647200000000000	32.4020899999999940	35.2643400000000040	34.5349300000000000	32.7371200000000040	34.1302800000000000	40.0000000000000000
425.0000000000000000	100.6313600000000000	101.3956400000000000	96.4736100000000100	101.9579500000000000	101.1054399999999900	97.3644999999999900	100.4147500000000100	90.0000000000000000
545.0000000000000000	78.6231300000000000	79.9350300000000000	74.9565200000000100	80.1513200000000000	79.1326700000000000	75.8852199999999900	78.2906900000000000	150.0000000000000000
720.0000000000000000	29.6967100000000030	30.5454500000000000	28.0401400000000050	30.5151700000000000	29.9910200000000000	28.5285300000000000	29.4653499999999970	200.0000000000000000
960.0000000000000000	8.8327300000000000	9.1962200000000000	8.2594099999999990	9.1497599999999990	8.9536600000000000	8.4500000000000000	8.7287800000000000	280.0000000000000000
1350.0000000000000000	2.0564100000000000	2.1638190000000000	1.9014500000000000	2.1409350000000000	2.0955710000000000	1.9594870000000002	2.0208600000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-PTavt-lo-MT2-binExp1-CT14.dat <==
30.0000000000000000	40.2153000000000000	53.8011000000000000	30.7780999999999950	50.2256000000000000	43.0782000000000000	32.9543000000000000	37.5597000000000000	60.0000000000000000
80.0000000000000000	47.8504000000000100	64.2673000000000000	36.4893000000000000	59.6066000000000100	51.5920000000000000	39.2922000000000000	44.4370000000000000	40.0000000000000000
125.0000000000000000	46.5057000000000000	62.7998000000000000	35.2919000000000000	57.7111000000000000	50.6065000000000000	38.3058000000000000	42.8467000000000000	50.0000000000000000
175.0000000000000000	24.9832000000000000	33.9515000000000000	18.8517000000000000	30.8554000000000000	27.4902000000000050	20.6571000000000000	22.7998000000000000	50.0000000000000000
230.0000000000000000	12.9002000000000000	17.6452000000000000	9.6786200000000000	15.8534000000000020	14.3582000000000000	10.7095000000000000	11.6585000000000000	60.0000000000000000
290.0000000000000000	4.8989400000000000	6.7446700000000000	3.6545800000000000	5.9902500000000000	5.5159400000000000	4.0836700000000000	4.3841900000000000	60.0000000000000000
360.0000000000000000	2.2689500000000000	3.1434200000000000	1.6834100000000003	2.7610800000000000	2.5831400000000000	1.8987900000000002	2.0116000000000000	80.0000000000000000
450.0000000000000000	0.8079270000000000	1.1269900000000000	0.5959420000000000	0.9780710000000000	0.9309450000000000	0.6790280000000000	0.7090720000000000	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-PTavt-lo-MT2-binExp2-CT14.dat <==
32.5000000000000000	46.0664000000000100	61.6443000000000100	35.2480000000000050	57.5240000000000100	49.3662000000000060	37.7538000000000000	43.0090000000000100	65.0000000000000000
95.0000000000000000	68.1318000000000000	91.6623000000000000	51.8760000000000000	84.7710000000000000	73.6708000000000000	55.9995000000000000	63.1151000000000000	60.0000000000000000
162.5000000000000000	45.3563000000000000	61.5130000000000000	34.2870000000000000	56.1036000000000000	49.7299000000000100	37.4560000000000100	41.5191000000000100	75.0000000000000000
245.0000000000000000	15.9245000000000000	21.8041000000000000	11.9370000000000000	19.5547000000000000	17.7565000000000000	13.2287000000000000	14.3698000000000000	90.0000000000000000
345.0000000000000000	4.1435399999999990	5.7290900000000000	3.0795599999999994	5.0499900000000000	4.7008000000000000	3.4632300000000000	3.6845300000000000	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-PTavt-nlo-MT2-binExp1-CT14.dat <==
30.0000000000000000	54.8470400000000000	60.3765499999999950	48.2851149999999900	59.3347500000000100	56.5746999999999900	49.8241050000000000	53.6671150000000100	60.0000000000000000
80.0000000000000000	62.9634699999999940	68.3876000000000000	55.7626949999999940	67.4661850000000000	64.8877750000000000	57.5767150000000100	61.6551350000000000	40.0000000000000000
125.0000000000000000	59.7985300000000100	64.5828200000000000	53.0062050000000100	63.8209250000000000	61.6920600000000000	54.8783600000000000	58.4675650000000100	50.0000000000000000
175.0000000000000000	31.5948002500000060	34.1059671500000000	27.9357906500000000	33.6886210000000050	32.6849573500000000	29.0467487500000030	30.7868730000000000	50.0000000000000000
230.0000000000000000	16.0628295000000000	17.3925400000000040	14.1431444999999980	17.1460500000000000	16.6760935000000000	14.7768525000000000	15.5852595000000000	60.0000000000000000
290.0000000000000000	5.9675055000000000	6.4793765000000000	5.2339240000000000	6.3726900000000000	6.2177980000000000	5.4949735000000000	5.7646320000000000	60.0000000000000000
360.0000000000000000	2.6847440000000000	2.9205635000000000	2.3475760000000000	2.8660465000000004	2.8065460000000000	2.4755825000000002	2.5828860000000007	80.0000000000000000
450.0000000000000000	0.9149113499999999	0.9946619999999999	0.7988248499999999	0.9744790000000000	0.9591999999999998	0.8459942500000000	0.8768053500000001	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-PTavt-nlo-MT2-binExp2-CT14.dat <==
32.5000000000000000	62.6453200000000100	68.8835000000000100	55.1808850000000100	67.7164000000000100	64.6114450000000000	56.9393649999999950	61.3039649999999900	65.0000000000000000
95.0000000000000000	88.9180199999999800	96.3591500000000000	78.7924600000000000	95.1285000000000000	91.6554550000000000	81.4171100000000100	87.0400250000000000	60.0000000000000000
162.5000000000000000	57.6406770000000100	62.2104650000000000	51.0165850000000060	61.4660679999999900	59.5725500000000100	52.9697610000000050	56.2327550000000040	75.0000000000000000
245.0000000000000000	19.7631355000000000	21.4077600000000030	17.3909505000000000	21.0973500000000000	20.5290400000000020	18.1837150000000000	19.1629540000000060	90.0000000000000000
345.0000000000000000	4.9515005000000000	5.3839220000000000	4.3335375000000000	5.2868795000000000	5.1709320000000000	4.5635269999999990	4.7696955000000000	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-PTavt-nnlo-MT2-binExp1-CT14.dat <==
30.0000000000000000	59.9349049999999900	61.1429850000000000	56.8472349999999900	61.3802199999999940	60.3305049999999950	57.4591499999999940	59.7201950000000040	60.0000000000000000
80.0000000000000000	67.7026150000000000	68.4432860000000000	64.6933699999999900	68.7582235000000000	68.0727050000000000	65.3643400000000000	67.5061049999999900	40.0000000000000000
125.0000000000000000	64.4033800000000000	65.2714400000000100	61.5125915000000060	65.5105500000000000	64.7922350000000000	62.2232127500000100	64.1667670000000100	50.0000000000000000
175.0000000000000000	34.1154100000000000	34.5503900000000000	32.5482000000000000	34.6733550000000000	34.3468050000000000	32.9871200000000040	33.9522900000000050	50.0000000000000000
230.0000000000000000	17.3421549999999980	17.5545950000000000	16.5244900000000000	17.6265200000000000	17.4656749999999970	16.7766649999999980	17.2441399999999980	60.0000000000000000
290.0000000000000000	6.4574475000000010	6.5311350000000010	6.1428864999999995	6.5613949999999990	6.5071585000000000	6.2490109999999990	6.4138565000000000	60.0000000000000000
360.0000000000000000	2.8960090000000003	2.9194000000000004	2.7561530000000003	2.9378340000000005	2.9172255000000000	2.8077875000000003	2.8750660000000003	80.0000000000000000
450.0000000000000000	0.9765850000000000	0.9792720000000001	0.9309885000000000	0.9873245000000002	0.9830175000000001	0.9494739999999999	0.9692805000000000	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-PTavt-nnlo-MT2-binExp2-CT14.dat <==
32.5000000000000000	68.2766550000000000	69.5092550000000200	64.8376150000000000	69.8115300000000000	68.7037149999999900	65.5248600000000200	68.0488600000000200	65.0000000000000000
95.0000000000000000	95.7303199999999900	96.9892600000000000	91.4217549999999900	97.3648700000000000	96.2885900000000000	92.4051800000000000	95.4190150000000000	60.0000000000000000
162.5000000000000000	62.1468200000000050	62.9059500000000040	59.3402700000000040	63.1425700000000060	62.5470850000000100	60.1020300000000000	61.8756700000000140	75.0000000000000000
245.0000000000000000	21.3524150000000000	21.6127950000000000	20.3387700000000040	21.7051600000000000	21.5047850000000000	20.6547450000000000	21.2290900000000000	90.0000000000000000
345.0000000000000000	5.3455175000000000	5.3962404999999990	5.0862910000000000	5.4238729999999995	5.3878700000000000	5.1805755000000000	5.3059245000000000	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Yavt-lo-HT4-binExp1-CT14.dat <==
-2.0500000000000003	13.6435500000000010	19.0721000000000000	10.0604000000000010	16.9552499999999960	15.3483499999999980	11.2252000000000010	12.2285499999999980	0.9000000000000000
-1.4000000000000001	13.5682499999999990	18.4466499999999980	10.2348000000000000	16.8461500000000000	14.8589500000000000	11.1715500000000000	12.4315000000000000	0.4000000000000000
-1.0000000000000000	17.9399500000000030	24.0942000000000000	13.6718500000000000	22.2653499999999980	19.4157000000000000	14.7757499999999990	16.6009000000000000	0.4000000000000000
-0.6000000000000000	21.2027500000000000	28.2699500000000000	16.2586000000000000	26.3089000000000000	22.7857500000000000	17.4662500000000000	19.7382000000000060	0.4000000000000000
-0.2000000000000000	22.9426500000000000	30.4880000000000000	17.6432000000000040	28.4649000000000000	24.5759000000000040	18.9011500000000000	21.4173000000000000	0.4000000000000000
0.2000000000000000	22.9426500000000000	30.4880000000000000	17.6432000000000040	28.4649000000000000	24.5759000000000040	18.9011500000000000	21.4173000000000000	0.4000000000000000
0.6000000000000000	21.2027500000000000	28.2699500000000000	16.2586000000000000	26.3089000000000000	22.7857500000000000	17.4662500000000000	19.7382000000000060	0.4000000000000000
1.0000000000000000	17.9399500000000030	24.0942000000000000	13.6718500000000000	22.2653499999999980	19.4157000000000000	14.7757499999999990	16.6009000000000000	0.4000000000000000
1.4000000000000001	13.5682499999999990	18.4466499999999980	10.2348000000000000	16.8461500000000000	14.8589500000000000	11.1715500000000000	12.4315000000000000	0.4000000000000000
2.0500000000000003	13.6435500000000010	19.0721000000000000	10.0604000000000010	16.9552499999999960	15.3483499999999980	11.2252000000000010	12.2285499999999980	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Yavt-lo-HT4-binExp2-CT14.dat <==
-2.0500000000000003	13.6435500000000010	19.0721000000000000	10.0604000000000010	16.9552499999999960	15.3483499999999980	11.2252000000000010	12.2285499999999980	0.9000000000000000
-1.3000000000000000	22.0481500000000000	29.8645500000000000	16.6833500000000000	27.3714500000000030	24.0590500000000000	18.1553500000000000	20.2620500000000020	0.6000000000000000
-0.7500000000000000	25.1339500000000000	33.5877500000000000	19.2358500000000000	31.1890000000000000	27.0700500000000020	20.7035500000000000	23.3539500000000000	0.5000000000000000
-0.2500000000000000	28.4714500000000000	37.8465500000000000	21.8892500000000000	35.3248500000000000	30.5072500000000000	23.4558499999999980	26.5719000000000000	0.5000000000000000
0.2500000000000000	28.4714500000000000	37.8465500000000000	21.8892500000000000	35.3248500000000000	30.5072500000000000	23.4558499999999980	26.5719000000000000	0.5000000000000000
0.7500000000000000	25.1339500000000000	33.5877500000000000	19.2358500000000000	31.1890000000000000	27.0700500000000020	20.7035500000000000	23.3539500000000000	0.5000000000000000
1.3000000000000000	22.0481500000000000	29.8645500000000000	16.6833500000000000	27.3714500000000030	24.0590500000000000	18.1553500000000000	20.2620500000000020	0.6000000000000000
2.0500000000000003	13.6435500000000010	19.0721000000000000	10.0604000000000010	16.9552499999999960	15.3483499999999980	11.2252000000000010	12.2285499999999980	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Yavt-nlo-HT4-binExp1-CT14.dat <==
-2.0500000000000003	15.8115785000000000	17.1555800000000000	13.8844070000000000	16.9251529999999950	16.3968329999999970	14.4768575000000000	15.3713375000000000	0.9000000000000000
-1.4000000000000001	16.8197800000000000	18.2332600000000000	14.8689270000000010	17.9920500000000000	17.3720599999999980	15.4101779999999980	16.4258439999999980	0.4000000000000000
-1.0000000000000000	23.3420100000000020	25.3218600000000000	20.6675850000000000	24.9832800000000000	24.0794499999999980	21.3800650000000020	22.8244100000000000	0.4000000000000000
-0.6000000000000000	28.6080450000000000	31.0455550000000000	25.3488350000000000	30.6308999999999970	29.4923950000000050	26.1979550000000000	27.9919000000000000	0.4000000000000000
-0.2000000000000000	31.5499600000000060	34.2476450000000000	27.9626500000000040	33.7921250000000000	32.5147950000000000	28.8874650000000060	30.8794699999999980	0.4000000000000000
0.2000000000000000	31.5499600000000060	34.2476450000000000	27.9626500000000040	33.7921250000000000	32.5147950000000000	28.8874650000000060	30.8794699999999980	0.4000000000000000
0.6000000000000000	28.6080450000000000	31.0455550000000000	25.3488350000000000	30.6308999999999970	29.4923950000000050	26.1979550000000000	27.9919000000000000	0.4000000000000000
1.0000000000000000	23.3420100000000020	25.3218600000000000	20.6675850000000000	24.9832800000000000	24.0794499999999980	21.3800650000000020	22.8244100000000000	0.4000000000000000
1.4000000000000001	16.8197800000000000	18.2332600000000000	14.8689270000000010	17.9920500000000000	17.3720599999999980	15.4101779999999980	16.4258439999999980	0.4000000000000000
2.0500000000000003	15.8115785000000000	17.1555800000000000	13.8844070000000000	16.9251529999999950	16.3968329999999970	14.4768575000000000	15.3713375000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Yavt-nlo-HT4-binExp2-CT14.dat <==
-2.0500000000000003	15.8101860000000000	17.1534649999999970	13.8834625000000000	16.9232119999999960	16.3953160000000000	14.4758229999999980	15.3700660000000000	0.9000000000000000
-1.3000000000000000	27.7236850000000030	30.0588200000000000	24.5213400000000020	29.6600450000000000	28.6230500000000000	25.3988400000000030	27.0855250000000040	0.6000000000000000
-0.7500000000000000	33.5123950000000000	36.3662700000000000	29.6872100000000000	35.8795400000000000	34.5555750000000050	30.6905350000000000	32.7839750000000000	0.5000000000000000
-0.2500000000000000	39.0852900000000000	42.4259050000000000	34.6406100000000000	41.8610950000000060	40.2819949999999950	35.7876500000000000	38.2536100000000000	0.5000000000000000
0.2500000000000000	39.0852900000000000	42.4259050000000000	34.6406100000000000	41.8610950000000060	40.2819949999999950	35.7876500000000000	38.2536100000000000	0.5000000000000000
0.7500000000000000	33.5123950000000000	36.3662700000000000	29.6872100000000000	35.8795400000000000	34.5555750000000050	30.6905350000000000	32.7839750000000000	0.5000000000000000
1.3000000000000000	27.7236850000000030	30.0588200000000000	24.5213400000000020	29.6600450000000000	28.6230500000000000	25.3988400000000030	27.0855250000000040	0.6000000000000000
2.0500000000000003	15.8101860000000000	17.1534649999999970	13.8834625000000000	16.9232119999999960	16.3953160000000000	14.4758229999999980	15.3700660000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Yavt-nnlo-HT4-binExp1-CT14.dat <==
-2.0500000000000003	17.4625680000000000	17.9747450000000000	16.4836200000000020	17.9863650000000000	17.6215949999999960	16.7397854999999960	17.3456850000000000	0.9000000000000000
-1.4000000000000001	18.2607485000000000	18.6048850000000000	17.3724314999999980	18.6569475000000000	18.3868574999999980	17.5872165000000000	18.1791293999999970	0.4000000000000000
-1.0000000000000000	25.2150320000000000	25.5904450000000000	24.0486580000000030	25.6799095000000000	25.3731320000000020	24.3229905000000000	25.1196815000000000	0.4000000000000000
-0.6000000000000000	30.8440775000000040	31.2347130000000000	29.4573525000000000	31.3522565500000000	31.0278475000000040	29.7795650000000000	30.7370335000000030	0.4000000000000000
-0.2000000000000000	33.9728850000000000	34.3870575000000000	32.4623900000000000	34.5230985000000000	34.1669700000000000	32.8082550000000000	33.8631555000000050	0.4000000000000000
0.2000000000000000	33.9728850000000000	34.3870575000000000	32.4623900000000000	34.5230985000000000	34.1669700000000000	32.8082550000000000	33.8631555000000050	0.4000000000000000
0.6000000000000000	30.8440775000000040	31.2347130000000000	29.4573525000000000	31.3522565500000000	31.0278475000000040	29.7795650000000000	30.7370335000000030	0.4000000000000000
1.0000000000000000	25.2150320000000000	25.5904450000000000	24.0486580000000030	25.6799095000000000	25.3731320000000020	24.3229905000000000	25.1196815000000000	0.4000000000000000
1.4000000000000001	18.2607485000000000	18.6048850000000000	17.3724314999999980	18.6569475000000000	18.3868574999999980	17.5872165000000000	18.1791293999999970	0.4000000000000000
2.0500000000000003	17.4625680000000000	17.9747450000000000	16.4836200000000020	17.9863650000000000	17.6215949999999960	16.7397854999999960	17.3456850000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Yavt-nnlo-HT4-binExp2-CT14.dat <==
-2.0500000000000003	17.4609105000000000	17.9722650000000000	16.4824310000000000	17.9844200000000000	17.6195749999999980	16.7384089999999970	17.3442705000000000	0.9000000000000000
-1.3000000000000000	30.0526298000000050	30.5794300000000020	28.6135815000000000	30.6749450000000000	30.2523935000000040	28.9578775000000020	29.9261370000000000	0.6000000000000000
-0.7500000000000000	36.1466470000000000	36.6373605000000000	34.5052900000000000	36.7701100000000000	36.3664854999999960	34.8880800000000000	36.0170985000000000	0.5000000000000000
-0.2500000000000000	42.0943300000000000	42.6009185000000000	40.2227000000000000	42.7676680000000000	42.3368600000000000	40.6529100000000060	41.9563700000000000	0.5000000000000000
0.2500000000000000	42.0943300000000000	42.6009185000000000	40.2227000000000000	42.7676680000000000	42.3368600000000000	40.6529100000000060	41.9563700000000000	0.5000000000000000
0.7500000000000000	36.1466470000000000	36.6373605000000000	34.5052900000000000	36.7701100000000000	36.3664854999999960	34.8880800000000000	36.0170985000000000	0.5000000000000000
1.3000000000000000	30.0526298000000050	30.5794300000000020	28.6135815000000000	30.6749450000000000	30.2523935000000040	28.9578775000000020	29.9261370000000000	0.6000000000000000
2.0500000000000003	17.4609105000000000	17.9722650000000000	16.4824310000000000	17.9844200000000000	17.6195749999999980	16.7384089999999970	17.3442705000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Ytt-lo-HT4-binExp1-CT14.dat <==
-1.9000000000000001	16.7180000000000000	23.3468000000000000	12.3558000000000000	20.7802000000000000	18.7841000000000000	13.7523000000000000	15.0210000000000000	1.2000000000000000
-1.1000000000000000	17.7071000000000000	24.0958000000000000	13.3487000000000010	21.9838000000000020	19.4102000000000030	14.5799000000000020	16.2130000000000000	0.4000000000000000
-0.7500000000000000	16.9190000000000000	22.7011000000000040	12.9013000000000030	20.9960000000000000	18.2952000000000050	13.9361000000000010	15.6639000000000000	0.3000000000000000
-0.4500000000000000	18.9630000000000000	25.2290000000000000	14.5611000000000000	23.5269000000000000	20.3373000000000000	15.6227000000000000	17.6758000000000000	0.3000000000000000
-0.1500000000000000	19.9810000000000000	26.4688000000000000	15.3980000000000000	24.7871000000000000	21.3391000000000000	16.4629000000000000	18.6900000000000000	0.3000000000000000
0.1500000000000000	19.9810000000000000	26.4688000000000000	15.3980000000000000	24.7871000000000000	21.3391000000000000	16.4629000000000000	18.6900000000000000	0.3000000000000000
0.4500000000000000	18.9630000000000000	25.2290000000000000	14.5611000000000000	23.5269000000000000	20.3373000000000000	15.6227000000000000	17.6758000000000000	0.3000000000000000
0.7500000000000000	16.9190000000000000	22.7011000000000040	12.9013000000000030	20.9960000000000000	18.2952000000000050	13.9361000000000010	15.6639000000000000	0.3000000000000000
1.1000000000000000	17.7071000000000000	24.0958000000000000	13.3487000000000010	21.9838000000000020	19.4102000000000030	14.5799000000000020	16.2130000000000000	0.4000000000000000
1.9000000000000001	16.7180000000000000	23.3468000000000000	12.3558000000000000	20.7802000000000000	18.7841000000000000	13.7523000000000000	15.0210000000000000	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Ytt-lo-HT4-binExp2-CT14.dat <==
-2.0000000000000000	10.4001000000000000	14.6191000000000000	7.6497000000000000	12.9321000000000000	11.7576000000000000	8.5526000000000000	9.3025400000000000	1.0000000000000000
-1.2500000000000000	19.0130000000000000	26.0465000000000000	14.2573000000000000	23.6109000000000000	20.9764000000000000	15.6521000000000000	17.3199000000000000	0.5000000000000000
-0.7500000000000000	28.0769000000000000	37.6737000000000000	21.4092000000000000	34.8427000000000000	30.3617000000000000	23.1267000000000000	25.9938000000000000	0.5000000000000000
-0.2500000000000000	32.7979000000000000	43.5022000000000000	25.2487000000000000	40.6883000000000000	35.0703000000000000	27.0225000000000000	30.6475000000000000	0.5000000000000000
0.2500000000000000	32.7979000000000000	43.5022000000000000	25.2487000000000000	40.6883000000000000	35.0703000000000000	27.0225000000000000	30.6475000000000000	0.5000000000000000
0.7500000000000000	28.0769000000000000	37.6737000000000000	21.4092000000000000	34.8427000000000000	30.3617000000000000	23.1267000000000000	25.9938000000000000	0.5000000000000000
1.2500000000000000	19.0130000000000000	26.0465000000000000	14.2573000000000000	23.6109000000000000	20.9764000000000000	15.6521000000000000	17.3199000000000000	0.5000000000000000
2.0000000000000000	10.4001000000000000	14.6191000000000000	7.6497000000000000	12.9321000000000000	11.7576000000000000	8.5526000000000000	9.3025400000000000	1.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Ytt-nlo-HT4-binExp1-CT14.dat <==
-1.9000000000000001	18.4663700000000000	19.8154700000000000	16.3728300000000000	19.5828600000000000	19.0952500000000000	17.0065200000000000	18.0101400000000030	1.2000000000000000
-1.1000000000000000	21.7882700000000040	23.6273600000000030	19.2709400000000030	23.3030799999999980	22.5035400000000000	19.9648800000000000	21.2814300000000040	0.4000000000000000
-0.7500000000000000	22.3250000000000030	24.2717300000000050	19.7364440000000060	23.9369200000000040	23.0396600000000000	20.4256900000000000	21.8204500000000050	0.3000000000000000
-0.4500000000000000	26.2539500000000000	28.5769200000000000	23.2015140000000000	28.1849200000000000	27.0846199999999940	24.0025100000000000	25.6666600000000000	0.3000000000000000
-0.1500000000000000	28.4002200000000000	30.9334100000000020	25.0914500000000020	30.5105599999999980	29.2945900000000000	25.9541500000000020	27.7670500000000000	0.3000000000000000
0.1500000000000000	28.4002200000000000	30.9334100000000020	25.0914500000000020	30.5105599999999980	29.2945900000000000	25.9541500000000020	27.7670500000000000	0.3000000000000000
0.4500000000000000	26.2539500000000000	28.5769200000000000	23.2015140000000000	28.1849200000000000	27.0846199999999940	24.0025100000000000	25.6666600000000000	0.3000000000000000
0.7500000000000000	22.3250000000000030	24.2717300000000050	19.7364440000000060	23.9369200000000040	23.0396600000000000	20.4256900000000000	21.8204500000000050	0.3000000000000000
1.1000000000000000	21.7882700000000040	23.6273600000000030	19.2709400000000030	23.3030799999999980	22.5035400000000000	19.9648800000000000	21.2814300000000040	0.4000000000000000
1.9000000000000001	18.4663700000000000	19.8154700000000000	16.3728300000000000	19.5828600000000000	19.0952500000000000	17.0065200000000000	18.0101400000000030	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Ytt-nlo-HT4-binExp2-CT14.dat <==
-2.0000000000000000	11.1815200000000000	11.9465200000000000	9.9268900000000000	11.8188300000000000	11.5634400000000000	10.3178690000000000	10.9021200000000000	1.0000000000000000
-1.2500000000000000	22.7222799999999980	24.6003000000000000	20.1010600000000000	24.2663400000000000	23.4783200000000000	20.8384900000000000	22.1842600000000000	0.5000000000000000
-0.7500000000000000	37.0678200000000050	40.2999000000000000	32.7692500000000000	39.7442900000000000	38.2548800000000000	33.9144900000000000	36.2294500000000000	0.5000000000000000
-0.2500000000000000	46.2627900000000000	50.3792100000000000	40.8763100000000000	49.6899699999999950	47.7218000000000000	42.2834099999999960	45.2304800000000000	0.5000000000000000
0.2500000000000000	46.2627900000000000	50.3792100000000000	40.8763100000000000	49.6899699999999950	47.7218000000000000	42.2834099999999960	45.2304800000000000	0.5000000000000000
0.7500000000000000	37.0678200000000050	40.2999000000000000	32.7692500000000000	39.7442900000000000	38.2548800000000000	33.9144900000000000	36.2294500000000000	0.5000000000000000
1.2500000000000000	22.7222799999999980	24.6003000000000000	20.1010600000000000	24.2663400000000000	23.4783200000000000	20.8384900000000000	22.1842600000000000	0.5000000000000000
2.0000000000000000	11.1815200000000000	11.9465200000000000	9.9268900000000000	11.8188300000000000	11.5634400000000000	10.3178690000000000	10.9021200000000000	1.0000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Ytt-nnlo-HT4-binExp1-CT14.dat <==
-1.9000000000000001	20.1233090000000030	20.6089900000000000	19.1154260000000000	20.6489980000000060	20.2747610000000000	19.3768040000000000	20.0144990000000000	1.2000000000000000
-1.1000000000000000	23.5550413000000060	23.9569100000000040	22.4318709999999970	24.0355340000000060	23.7124570000000040	22.7022400000000030	23.4564660000000060	0.4000000000000000
-0.7500000000000000	24.1455770000000000	24.5110180000000000	23.0111170000000000	24.5913250000000000	24.3025110000000000	23.2783950000000030	24.0497670000000000	0.3000000000000000
-0.4500000000000000	28.4414550000000000	28.8649080000000030	27.1063480000000000	28.9604550000000000	28.6241460000000030	27.4178440000000000	28.3315460000000000	0.3000000000000000
-0.1500000000000000	30.7881150000000000	31.2372600000000030	29.3479170000000000	31.3343600000000000	30.9884560000000000	29.6860150000000000	30.6671950000000000	0.3000000000000000
0.1500000000000000	30.7881150000000000	31.2372600000000030	29.3479170000000000	31.3343600000000000	30.9884560000000000	29.6860150000000000	30.6671950000000000	0.3000000000000000
0.4500000000000000	28.4414550000000000	28.8649080000000030	27.1063480000000000	28.9604550000000000	28.6241460000000030	27.4178440000000000	28.3315460000000000	0.3000000000000000
0.7500000000000000	24.1455770000000000	24.5110180000000000	23.0111170000000000	24.5913250000000000	24.3025110000000000	23.2783950000000030	24.0497670000000000	0.3000000000000000
1.1000000000000000	23.5550413000000060	23.9569100000000040	22.4318709999999970	24.0355340000000060	23.7124570000000040	22.7022400000000030	23.4564660000000060	0.4000000000000000
1.9000000000000001	20.1233090000000030	20.6089900000000000	19.1154260000000000	20.6489980000000060	20.2747610000000000	19.3768040000000000	20.0144990000000000	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/CT14/LHC8-Ytt-nnlo-HT4-binExp2-CT14.dat <==
-2.0000000000000000	12.2319150000000000	12.5670299999999990	11.6072330000000000	12.5813260000000000	12.3292120000000000	11.7734230000000010	12.1588310000000010	1.0000000000000000
-1.2500000000000000	24.5766220000000000	25.0174000000000000	23.3964520000000000	25.1001300000000000	24.7405230000000000	23.6831189999999980	24.4714259999999970	0.5000000000000000
-0.7500000000000000	40.1037550000000000	40.7178000000000000	38.2158910000000000	40.8544099999999940	40.3634260000000040	38.6596960000000000	39.9456740000000040	0.5000000000000000
-0.2500000000000000	50.1415949999999950	50.8762460000000000	47.7936720000000000	51.0350009999999940	50.4689540000000000	48.3454500000000000	49.9439060000000000	0.5000000000000000
0.2500000000000000	50.1415949999999950	50.8762460000000000	47.7936720000000000	51.0350009999999940	50.4689540000000000	48.3454500000000000	49.9439060000000000	0.5000000000000000
0.7500000000000000	40.1037550000000000	40.7178000000000000	38.2158910000000000	40.8544099999999940	40.3634260000000040	38.6596960000000000	39.9456740000000040	0.5000000000000000
1.2500000000000000	24.5766220000000000	25.0174000000000000	23.3964520000000000	25.1001300000000000	24.7405230000000000	23.6831189999999980	24.4714259999999970	0.5000000000000000
2.0000000000000000	12.2319150000000000	12.5670299999999990	11.6072330000000000	12.5813260000000000	12.3292120000000000	11.7734230000000010	12.1588310000000010	1.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Mtt-lo-HT4-binExp1-MMHT2014.dat <==
372.5000000000000000	49.1539000000000000	67.4202000000000000	36.8043000000000000	62.6341999999999900	52.9099999999999900	39.5986000000000000	45.6855000000000000	55.0000000000000000
435.0000000000000000	65.6090000000000000	91.3787000000000000	48.4632000000000000	83.3069000000000000	71.9658000000000000	52.9991000000000000	59.9937000000000000	70.0000000000000000
510.0000000000000000	45.5246000000000000	64.3572000000000000	33.1943000000000000	57.6063000000000000	50.8587000000000000	36.8746000000000000	40.9803000000000100	80.0000000000000000
600.0000000000000000	28.6886000000000050	41.1555000000000000	20.6586000000000000	36.1953000000000000	32.6186000000000000	23.2952000000000000	25.4406000000000030	100.0000000000000000
725.0000000000000000	17.3474000000000000	25.3039000000000000	12.3156000000000020	21.8209000000000050	20.1145000000000000	14.1208000000000000	15.1286000000000000	150.0000000000000000
950.0000000000000000	8.5463300000000010	12.7579000000000000	5.9496100000000010	10.7125000000000000	10.1763000000000000	6.9770700000000010	7.2867700000000000	300.0000000000000000
1350.0000000000000000	1.7154100000000000	2.6525900000000004	1.1593000000000000	2.1407600000000000	2.1247400000000000	1.4055400000000000	1.4144800000000002	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Mtt-lo-HT4-binExp2-MMHT2014.dat <==
360.0000000000000000	27.3838000000000000	37.4256000000000000	20.5679000000000000	34.9194000000000000	29.3492000000000000	22.0466000000000000	25.5472000000000000	40.0000000000000000
425.0000000000000000	87.3791000000000000	121.3730000000000200	64.6997000000000000	111.0220000000000000	95.5266000000000200	70.5512000000000000	80.1321000000000100	90.0000000000000000
545.0000000000000000	67.7874000000000000	96.2377000000000000	49.2499000000000000	85.7039000000000200	76.1176000000000100	54.9470000000000100	60.7580000000000100	150.0000000000000000
720.0000000000000000	24.9858000000000000	36.3695000000000000	17.7703000000000000	31.4408000000000030	28.9003000000000000	20.3322000000000000	21.8361000000000000	200.0000000000000000
960.0000000000000000	7.3338500000000000	10.9673000000000000	5.0978700000000000	9.1903500000000000	8.7501600000000000	5.9884900000000000	6.2422400000000000	280.0000000000000000
1350.0000000000000000	1.7154100000000000	2.6525900000000004	1.1593000000000000	2.1407600000000000	2.1247400000000000	1.4055400000000000	1.4144800000000002	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Mtt-nlo-HT4-binExp1-MMHT2014.dat <==
372.5000000000000000	56.8011800000000000	62.8510999999999950	50.0497800000000000	61.5585000000000000	58.5558000000000000	51.4894199999999960	55.6459100000000000	55.0000000000000000
435.0000000000000000	72.9134699999999900	79.1332000000000000	64.6137800000000000	78.0462999999999900	75.1248700000000000	66.6574000000000000	71.4529400000000000	70.0000000000000000
510.0000000000000000	50.2296800000000100	54.2186100000000000	44.3984900000000100	53.6398500000000100	51.8556000000000100	46.0305500000000000	49.0877600000000000	80.0000000000000000
600.0000000000000000	31.6426410000000000	34.1199389999999950	27.8301723000000000	33.8015000000000040	32.7625500000000000	29.0165970000000000	30.8023019000000000	100.0000000000000000
725.0000000000000000	19.0836790000000000	20.5835700000000050	16.6756260000000000	20.4076200000000000	19.8307610000000030	17.5025250000000020	18.4850189999999980	150.0000000000000000
950.0000000000000000	9.2946600000000000	10.0314400000000000	8.0493000000000000	9.9512200000000000	9.7077500000000000	8.5267930000000000	8.9385050000000010	300.0000000000000000
1350.0000000000000000	1.8030470000000000	1.9440850000000000	1.5419740000000002	1.9315720000000000	1.8959220000000000	1.6554389999999999	1.7156730000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Mtt-nlo-HT4-binExp2-MMHT2014.dat <==
360.0000000000000000	32.1807300000000000	35.8681200000000050	28.2647600000000030	35.0494000000000000	33.1974600000000000	29.0747100000000000	31.5026600000000020	40.0000000000000000
425.0000000000000000	97.5274000000000000	106.1046000000000000	86.3942400000000100	104.5449000000000100	100.4747000000000300	89.0670200000000000	95.5901900000000000	90.0000000000000000
545.0000000000000000	74.7932599999999900	80.7067900000000100	66.0166800000000100	79.8772500000000000	77.2793300000000000	68.5547699999999900	73.0108400000000000	150.0000000000000000
720.0000000000000000	27.4968100000000040	29.6596600000000000	24.0458189999999980	29.4021600000000020	28.5608000000000000	25.2172530000000000	26.6505300000000000	200.0000000000000000
960.0000000000000000	7.9676869999999990	8.5987800000000000	6.8956669999999995	8.5307600000000000	8.3247300000000000	7.3097440000000000	7.6583120000000000	280.0000000000000000
1350.0000000000000000	1.8029920000000002	1.9439940000000000	1.5419390000000002	1.9314960000000000	1.8958570000000001	1.6553980000000000	1.7156260000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Mtt-nnlo-HT4-binExp1-MMHT2014.dat <==
372.5000000000000000	59.5038600000000000	60.5643600000000100	56.5980799999999960	60.8165500000000000	59.8671700000000000	57.1261899999999940	59.3202900000000100	55.0000000000000000
435.0000000000000000	75.0290900000000000	75.6116129999999900	71.9538800000000000	76.0322899999999900	75.3578000000000000	72.6042700000000000	74.8849100000000000	70.0000000000000000
510.0000000000000000	52.3416100000000000	53.1137800000000000	49.9875453000000000	53.2918300000000000	52.6369300000000000	50.5453750000000000	52.1625019999999960	80.0000000000000000
600.0000000000000000	33.4934300000000040	34.2272399999999950	31.8171400000000020	34.2749100000000000	33.7458600000000000	32.2613200000000000	33.3161200000000000	100.0000000000000000
725.0000000000000000	20.5707800000000000	21.1633600000000000	19.4224500000000000	21.1375400000000000	20.7762200000000020	19.7593200000000000	20.4103900000000000	150.0000000000000000
950.0000000000000000	10.2662300000000020	10.6780100000000000	9.6149800000000030	10.6308000000000000	10.3981700000000000	9.8239000000000000	10.1543200000000000	300.0000000000000000
1350.0000000000000000	2.0811560000000000	2.1869410000000000	1.9277240000000000	2.1651440000000000	2.1194280000000000	1.9840600000000000	2.0468699999999997	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Mtt-nnlo-HT4-binExp2-MMHT2014.dat <==
360.0000000000000000	34.1995100000000000	35.0816800000000000	32.3411900000000050	35.1852000000000000	34.4465400000000000	32.6643600000000000	34.0622000000000040	40.0000000000000000
425.0000000000000000	100.3279500000000000	101.0911800000000100	96.2053500000000000	101.6593300000000000	100.7740800000000000	97.0615300000000200	100.1373900000000000	90.0000000000000000
545.0000000000000000	78.2867600000000200	79.5924699999999900	74.6571600000000000	79.8150600000000000	78.7721100000000100	75.5511600000000100	77.9772600000000200	150.0000000000000000
720.0000000000000000	29.5673900000000000	30.4108200000000000	27.9322700000000000	30.3858200000000020	29.8503500000000000	28.4023500000000020	29.3479299999999980	200.0000000000000000
960.0000000000000000	8.8230300000000000	9.1815100000000000	8.2581900000000000	9.1388399999999980	8.9392199999999990	8.4412100000000000	8.7242500000000000	280.0000000000000000
1350.0000000000000000	2.0810620000000000	2.1868960000000000	1.9276390000000000	2.1651810000000000	2.1192630000000000	1.9839289999999998	2.0468330000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-PTavt-lo-MT2-binExp1-MMHT2014.dat <==
30.0000000000000000	49.5511000000000000	69.1711000000000000	36.5503000000000000	63.2070000000000000	54.2265999999999900	39.8821000000000000	45.4116000000000000	60.0000000000000000
80.0000000000000000	58.3654000000000000	81.8567000000000000	42.8816000000000060	74.2389000000000000	64.3545000000000000	47.0912000000000000	53.1481000000000100	40.0000000000000000
125.0000000000000000	55.7962000000000000	78.6974000000000000	40.7791000000000000	70.6482000000000000	62.1536000000000000	45.1661000000000000	50.3769000000000000	50.0000000000000000
175.0000000000000000	29.2801000000000040	41.5597000000000000	21.2861000000000000	36.8736000000000000	33.0013000000000000	23.8060000000000000	26.1808000000000050	50.0000000000000000
230.0000000000000000	14.7127000000000000	21.0067000000000000	10.6470000000000000	18.4272000000000000	16.7722000000000000	12.0186999999999990	13.0335000000000000	60.0000000000000000
290.0000000000000000	5.4266700000000000	7.7852300000000000	3.9110300000000000	6.7573700000000000	6.2521400000000000	4.4534900000000000	4.7656800000000000	60.0000000000000000
360.0000000000000000	2.4426600000000000	3.5179400000000000	1.7550400000000000	3.0251500000000004	2.8405800000000000	2.0136400000000000	2.1289700000000000	80.0000000000000000
450.0000000000000000	0.8446050000000000	1.2206800000000000	0.6051490000000000	1.0400000000000000	0.9913400000000001	0.6996140000000000	0.7305650000000000	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-PTavt-lo-MT2-binExp2-MMHT2014.dat <==
32.5000000000000000	56.7266000000000000	79.2118000000000000	41.8323000000000040	72.3475000000000100	62.1089000000000060	45.6643000000000000	51.9664000000000000	65.0000000000000000
95.0000000000000000	82.6930000000000000	116.1860000000000000	60.6537000000000100	105.0360000000000000	91.4715000000000000	66.7871000000000000	75.0993000000000000	60.0000000000000000
162.5000000000000000	53.5732000000000000	75.8872000000000000	39.0109000000000000	67.5840000000000200	60.1557000000000100	43.4940000000000000	48.0516000000000000	75.0000000000000000
245.0000000000000000	18.0804000000000000	25.8343000000000020	13.0757000000000000	22.6250000000000000	20.6454000000000020	14.7803000000000000	15.9954000000000000	90.0000000000000000
345.0000000000000000	4.5015400000000000	6.4754900000000000	3.2373499999999997	5.5848000000000000	5.2195100000000000	3.7055499999999997	3.9327799999999997	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-PTavt-nlo-MT2-binExp1-MMHT2014.dat <==
30.0000000000000000	56.7374749999999960	62.6268500000000050	49.7830250000000000	61.5250499999999900	58.5675650000000000	51.4054650000000100	55.4907850000000000	60.0000000000000000
80.0000000000000000	65.0316299999999900	70.7975500000000000	57.4169150000000100	69.8329200000000000	67.0655350000000100	59.3272999999999940	63.6519149999999950	40.0000000000000000
125.0000000000000000	61.6538849999999950	66.7058299999999900	54.4759700000000040	65.9160700000000000	63.6506650000000040	56.4441350000000000	60.2533500000000000	50.0000000000000000
175.0000000000000000	32.4889395500000000	35.1265175000000000	28.6387050000000000	34.6974377500000060	33.6337240000000000	29.8025766500000000	31.6416030000000000	50.0000000000000000
230.0000000000000000	16.4673485000000000	17.8584700000000000	14.4596355000000010	17.6058300000000000	17.1083790000000000	15.1204159999999990	15.9690935000000010	60.0000000000000000
290.0000000000000000	6.1004749999999990	6.6309635000000000	5.3375094999999995	6.5224690000000000	6.3603760000000005	5.6081179999999990	5.8900925000000000	60.0000000000000000
360.0000000000000000	2.7378190000000000	2.9799109999999995	2.3896895000000002	2.9248849999999997	2.8634905000000000	2.5213985000000000	2.6331565000000000	80.0000000000000000
450.0000000000000000	0.9314992500000000	1.0122705000000000	0.8125277000000000	0.9922489999999999	0.9768125000000001	0.8607058000000000	0.8927350500000000	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-PTavt-nlo-MT2-binExp2-MMHT2014.dat <==
32.5000000000000000	64.7976700000000100	71.4411500000000000	56.8879200000000100	70.2076000000000100	66.8799500000000100	58.7416749999999940	63.3808850000000060	65.0000000000000000
95.0000000000000000	91.7889850000000000	99.6846999999999900	81.0831950000000000	98.3996500000000100	94.6813300000000000	83.8461250000000000	89.8096700000000100	60.0000000000000000
162.5000000000000000	59.3254320000000060	64.1314549999999900	52.3434060000000000	63.3644065000000000	61.3568950000000100	54.3918764999999950	57.8470420000000000	75.0000000000000000
245.0000000000000000	20.2520100000000020	21.9700300000000000	17.7730495000000000	21.6524349999999970	21.0516450000000000	18.5987725000000030	19.6263045000000000	90.0000000000000000
345.0000000000000000	5.0532164999999996	5.4986200000000010	4.4136380000000000	5.4004395000000000	5.2801014999999990	4.6508515000000000	4.8658424999999990	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-PTavt-nnlo-MT2-binExp1-MMHT2014.dat <==
30.0000000000000000	59.7021550000000050	60.9073700000000000	56.6432650000000140	61.1461850000000000	60.0807350000000000	57.2334900000000000	59.5021900000000060	60.0000000000000000
80.0000000000000000	67.4209850000000000	68.1637700000000000	64.4498700000000000	68.4882250000000000	67.7676349999999800	65.0922449999999900	67.2449599999999900	40.0000000000000000
125.0000000000000000	64.1565700000000000	65.0142100000000000	61.2889609000000000	65.2547199999999900	64.5282100000000000	61.9725203800000060	63.9375995000000050	50.0000000000000000
175.0000000000000000	34.0101150000000000	34.4418550000000040	32.4566349999999900	34.5685900000000000	34.2297850000000100	32.8786000000000000	33.8585450000000100	50.0000000000000000
230.0000000000000000	17.3173449999999960	17.5306450000000000	16.5102849999999960	17.6038850000000000	17.4358650000000000	16.7533399999999980	17.2253750000000000	60.0000000000000000
290.0000000000000000	6.4737659999999995	6.5475700000000000	6.1622585000000000	6.5784550000000000	6.5217239999999990	6.2649895000000000	6.4324245000000010	60.0000000000000000
360.0000000000000000	2.9196035000000000	2.9425159999999995	2.7813485000000000	2.9615570000000000	2.9399385000000002	2.8312770000000000	2.8999654999999995	80.0000000000000000
450.0000000000000000	0.9951900000000000	0.9981440000000001	0.9496590000000000	1.0062890000000002	1.0015145000000000	0.9677625000000001	0.9881864999999999	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-PTavt-nnlo-MT2-binExp2-MMHT2014.dat <==
32.5000000000000000	68.0081450000000100	69.2347900000000000	64.6033600000000100	69.5412400000000200	68.4143850000000100	65.2648500000000000	67.7979249999999900	65.0000000000000000
95.0000000000000000	95.3477450000000000	96.6106750000000000	91.0836450000000000	96.9926300000000000	95.8782850000000000	92.0284000000000000	95.0623200000000000	60.0000000000000000
162.5000000000000000	61.9313650000000140	62.6770900000000100	59.1501150000000100	62.9203050000000000	62.3106900000000100	59.8816350000000000	61.6808950000000100	75.0000000000000000
245.0000000000000000	21.3338149999999980	21.5950250000000000	20.3327400000000000	21.6891900000000040	21.4799950000000020	20.6373200000000030	21.2179350000000040	90.0000000000000000
345.0000000000000000	5.3794410000000000	5.4302585000000010	5.1227005000000005	5.4585864999999990	5.4204004999999995	5.2140594999999990	5.3419039999999995	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Yavt-lo-HT4-binExp1-MMHT2014.dat <==
-2.0500000000000003	15.3906000000000000	22.2862499999999950	11.0133000000000010	19.5236000000000020	17.5702500000000000	12.4426500000000000	13.6235499999999980	0.9000000000000000
-1.4000000000000001	15.8348000000000000	22.3971000000000020	11.5460500000000010	20.0676499999999970	17.6750500000000000	12.8117999999999980	14.2715500000000000	0.4000000000000000
-1.0000000000000000	21.5124000000000000	30.1757500000000000	15.7946499999999990	27.2521500000000000	23.8231500000000000	17.4111000000000000	19.5166500000000000	0.4000000000000000
-0.6000000000000000	25.9924500000000000	36.3019000000000000	19.1538500000000000	32.9199500000000000	28.6660500000000000	21.0409500000000000	23.6630000000000000	0.4000000000000000
-0.2000000000000000	28.4667000000000030	39.6843500000000000	21.0097500000000000	36.0498500000000060	31.3403000000000000	23.0459000000000030	25.9536000000000000	0.4000000000000000
0.2000000000000000	28.4667000000000030	39.6843500000000000	21.0097500000000000	36.0498500000000060	31.3403000000000000	23.0459000000000030	25.9536000000000000	0.4000000000000000
0.6000000000000000	25.9924500000000000	36.3019000000000000	19.1538500000000000	32.9199500000000000	28.6660500000000000	21.0409500000000000	23.6630000000000000	0.4000000000000000
1.0000000000000000	21.5124000000000000	30.1757500000000000	15.7946499999999990	27.2521500000000000	23.8231500000000000	17.4111000000000000	19.5166500000000000	0.4000000000000000
1.4000000000000001	15.8348000000000000	22.3971000000000020	11.5460500000000010	20.0676499999999970	17.6750500000000000	12.8117999999999980	14.2715500000000000	0.4000000000000000
2.0500000000000003	15.3906000000000000	22.2862499999999950	11.0133000000000010	19.5236000000000020	17.5702500000000000	12.4426500000000000	13.6235499999999980	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Yavt-lo-HT4-binExp2-MMHT2014.dat <==
-2.0500000000000003	15.3906000000000000	22.2862499999999950	11.0133000000000010	19.5236000000000020	17.5702500000000000	12.4426500000000000	13.6235499999999980	0.9000000000000000
-1.3000000000000000	25.9344000000000040	36.5865500000000100	18.9513000000000000	32.8629500000000000	28.8764000000000040	20.9854000000000020	23.4225000000000000	0.6000000000000000
-0.7500000000000000	30.5845500000000000	42.7719000000000000	22.5127000000000020	38.7386999999999940	33.7728000000000040	24.7569000000000000	27.8142500000000000	0.5000000000000000
-0.2500000000000000	35.2874000000000000	49.2006499999999960	26.0402000000000000	44.6879000000000000	38.8553500000000000	28.5675000000000030	32.1680500000000000	0.5000000000000000
0.2500000000000000	35.2874000000000000	49.2006499999999960	26.0402000000000000	44.6879000000000000	38.8553500000000000	28.5675000000000030	32.1680500000000000	0.5000000000000000
0.7500000000000000	30.5845500000000000	42.7719000000000000	22.5127000000000020	38.7386999999999940	33.7728000000000040	24.7569000000000000	27.8142500000000000	0.5000000000000000
1.3000000000000000	25.9344000000000040	36.5865500000000100	18.9513000000000000	32.8629500000000000	28.8764000000000040	20.9854000000000020	23.4225000000000000	0.6000000000000000
2.0500000000000003	15.3906000000000000	22.2862499999999950	11.0133000000000010	19.5236000000000020	17.5702500000000000	12.4426500000000000	13.6235499999999980	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Yavt-nlo-HT4-binExp1-MMHT2014.dat <==
-2.0500000000000003	15.9540095000000000	17.3517999999999970	13.9780970000000000	17.1109045000000000	16.5494360000000000	14.5724150000000000	15.5117039999999980	0.9000000000000000
-1.4000000000000001	17.1977199999999970	18.6878600000000000	15.1549105000000000	18.4354000000000000	17.7751350000000000	15.7173354999999970	16.7864750000000000	0.4000000000000000
-1.0000000000000000	24.0769150000000000	26.1738400000000000	21.2478050000000000	25.8207299999999980	24.8572649999999980	22.0005449999999950	23.5285250000000020	0.4000000000000000
-0.6000000000000000	29.6803250000000000	32.2661049999999960	26.2145350000000000	31.8372850000000000	30.6203900000000040	27.1175000000000000	29.0254400000000000	0.4000000000000000
-0.2000000000000000	32.8206900000000000	35.6857250000000050	28.9965950000000000	35.2140800000000000	33.8497749999999940	29.9839550000000000	32.1056050000000040	0.4000000000000000
0.2000000000000000	32.8206900000000000	35.6857250000000050	28.9965950000000000	35.2140800000000000	33.8497749999999940	29.9839550000000000	32.1056050000000040	0.4000000000000000
0.6000000000000000	29.6803250000000000	32.2661049999999960	26.2145350000000000	31.8372850000000000	30.6203900000000040	27.1175000000000000	29.0254400000000000	0.4000000000000000
1.0000000000000000	24.0769150000000000	26.1738400000000000	21.2478050000000000	25.8207299999999980	24.8572649999999980	22.0005449999999950	23.5285250000000020	0.4000000000000000
1.4000000000000001	17.1977199999999970	18.6878600000000000	15.1549105000000000	18.4354000000000000	17.7751350000000000	15.7173354999999970	16.7864750000000000	0.4000000000000000
2.0500000000000003	15.9540095000000000	17.3517999999999970	13.9780970000000000	17.1109045000000000	16.5494360000000000	14.5724150000000000	15.5117039999999980	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Yavt-nlo-HT4-binExp2-MMHT2014.dat <==
-2.0500000000000003	15.9525909999999980	17.3496100000000000	13.9771465000000000	17.1089119999999970	16.5478755000000040	14.5713675000000000	15.5104174999999990	0.9000000000000000
-1.3000000000000000	28.4234250000000050	30.8886150000000000	25.0594600000000000	30.4718099999999980	29.3670850000000030	25.9759400000000050	27.7541900000000000	0.6000000000000000
-0.7500000000000000	34.7033450000000000	37.7299000000000000	30.6419399999999980	37.2246650000000000	35.8111850000000000	31.7072050000000020	33.9291800000000000	0.5000000000000000
-0.2500000000000000	40.6505350000000050	44.1976700000000000	35.9134150000000000	43.6133700000000000	41.9262650000000000	37.1375250000000000	39.7640250000000040	0.5000000000000000
0.2500000000000000	40.6505350000000050	44.1976700000000000	35.9134150000000000	43.6133700000000000	41.9262650000000000	37.1375250000000000	39.7640250000000040	0.5000000000000000
0.7500000000000000	34.7033450000000000	37.7299000000000000	30.6419399999999980	37.2246650000000000	35.8111850000000000	31.7072050000000020	33.9291800000000000	0.5000000000000000
1.3000000000000000	28.4234250000000050	30.8886150000000000	25.0594600000000000	30.4718099999999980	29.3670850000000030	25.9759400000000050	27.7541900000000000	0.6000000000000000
2.0500000000000003	15.9525909999999980	17.3496100000000000	13.9771465000000000	17.1089119999999970	16.5478755000000040	14.5713675000000000	15.5104174999999990	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Yavt-nnlo-HT4-binExp1-MMHT2014.dat <==
-2.0500000000000003	17.5632315000000000	18.0626699999999970	16.6046240000000000	18.0797350000000000	17.7131650000000000	16.8431120000000000	17.4578675000000000	0.9000000000000000
-1.4000000000000001	18.0805070000000000	18.4256350000000000	17.2072315000000000	18.4761785000000000	18.2013985000000000	17.4112124999999980	18.0041332500000020	0.4000000000000000
-1.0000000000000000	24.9930055000000020	25.3694330000000000	23.8409195000000000	25.4580180000000000	25.1444010000000020	24.1051939999999970	24.9030329999999970	0.4000000000000000
-0.6000000000000000	30.6288150000000030	31.0157299999999980	29.2586425000000000	31.1371201500000050	30.8012685000000030	29.5682100000000000	30.5316070000000000	0.4000000000000000
-0.2000000000000000	33.7651250000000050	34.1736050999999960	32.2710500000000000	34.3142300000000000	33.9471400000000050	32.6050700000000000	33.6649950000000050	0.4000000000000000
0.2000000000000000	33.7651250000000050	34.1736050999999960	32.2710500000000000	34.3142300000000000	33.9471400000000050	32.6050700000000000	33.6649950000000050	0.4000000000000000
0.6000000000000000	30.6288150000000030	31.0157299999999980	29.2586425000000000	31.1371201500000050	30.8012685000000030	29.5682100000000000	30.5316070000000000	0.4000000000000000
1.0000000000000000	24.9930055000000020	25.3694330000000000	23.8409195000000000	25.4580180000000000	25.1444010000000020	24.1051939999999970	24.9030329999999970	0.4000000000000000
1.4000000000000001	18.0805070000000000	18.4256350000000000	17.2072315000000000	18.4761785000000000	18.2013985000000000	17.4112124999999980	18.0041332500000020	0.4000000000000000
2.0500000000000003	17.5632315000000000	18.0626699999999970	16.6046240000000000	18.0797350000000000	17.7131650000000000	16.8431120000000000	17.4578675000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Yavt-nnlo-HT4-binExp2-MMHT2014.dat <==
-2.0500000000000003	17.5616959999999980	18.0603700000000000	16.6035279999999970	18.0778800000000000	17.7113250000000020	16.8418515000000000	17.4565445000000000	0.9000000000000000
-1.3000000000000000	29.7628794500000000	30.2915900000000000	28.3462045000000000	30.3848150000000030	29.9543085000000030	28.6744890000000000	29.6443824500000020	0.6000000000000000
-0.7500000000000000	35.8709355000000000	36.3594705000000000	34.2486399999999950	36.4944370000000000	36.0792419999999940	34.6173200000000000	35.7511410000000040	0.5000000000000000
-0.2500000000000000	41.8345250000000000	42.3338030000000000	39.9837400000000000	42.5066680000000050	42.0615750000000000	40.3987250000000000	41.7089850000000000	0.5000000000000000
0.2500000000000000	41.8345250000000000	42.3338030000000000	39.9837400000000000	42.5066680000000050	42.0615750000000000	40.3987250000000000	41.7089850000000000	0.5000000000000000
0.7500000000000000	35.8709355000000000	36.3594705000000000	34.2486399999999950	36.4944370000000000	36.0792419999999940	34.6173200000000000	35.7511410000000040	0.5000000000000000
1.3000000000000000	29.7628794500000000	30.2915900000000000	28.3462045000000000	30.3848150000000030	29.9543085000000030	28.6744890000000000	29.6443824500000020	0.6000000000000000
2.0500000000000003	17.5616959999999980	18.0603700000000000	16.6035279999999970	18.0778800000000000	17.7113250000000020	16.8418515000000000	17.4565445000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Ytt-lo-HT4-binExp1-MMHT2014.dat <==
-1.9000000000000001	18.8210000000000000	27.0933000000000030	13.5538000000000000	23.8798000000000000	21.3554000000000000	15.2136000000000000	16.7685000000000000	1.2000000000000000
-1.1000000000000000	20.6089000000000020	29.1268000000000000	15.0365000000000020	26.1157000000000000	22.9878000000000000	16.6756000000000000	18.5846000000000000	0.4000000000000000
-0.7500000000000000	20.3609000000000000	28.5588000000000050	14.9461000000000010	25.7904000000000050	22.5493000000000000	16.4807000000000000	18.4664000000000000	0.3000000000000000
-0.4500000000000000	23.4128000000000000	32.7291000000000000	17.2357000000000000	29.6499000000000000	25.8474000000000000	18.9543000000000000	21.2917000000000020	0.3000000000000000
-0.1500000000000000	25.0687000000000030	34.9908000000000000	18.4798000000000000	31.7442000000000000	27.6358000000000000	20.2963000000000000	22.8268000000000000	0.3000000000000000
0.1500000000000000	25.0687000000000030	34.9908000000000000	18.4798000000000000	31.7442000000000000	27.6358000000000000	20.2963000000000000	22.8268000000000000	0.3000000000000000
0.4500000000000000	23.4128000000000000	32.7291000000000000	17.2357000000000000	29.6499000000000000	25.8474000000000000	18.9543000000000000	21.2917000000000020	0.3000000000000000
0.7500000000000000	20.3609000000000000	28.5588000000000050	14.9461000000000010	25.7904000000000050	22.5493000000000000	16.4807000000000000	18.4664000000000000	0.3000000000000000
1.1000000000000000	20.6089000000000020	29.1268000000000000	15.0365000000000020	26.1157000000000000	22.9878000000000000	16.6756000000000000	18.5846000000000000	0.4000000000000000
1.9000000000000001	18.8210000000000000	27.0933000000000030	13.5538000000000000	23.8798000000000000	21.3554000000000000	15.2136000000000000	16.7685000000000000	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Ytt-lo-HT4-binExp2-MMHT2014.dat <==
-2.0000000000000000	11.6468000000000000	16.8512000000000000	8.3593000000000000	14.7834000000000000	13.2768000000000000	9.4113500000000000	10.3453000000000000	1.0000000000000000
-1.2500000000000000	21.8730000000000000	31.0474000000000000	15.9063000000000000	27.7244000000000000	24.4975000000000000	17.6950000000000000	19.6634000000000000	0.5000000000000000
-0.7500000000000000	33.8018000000000000	47.4160000000000000	24.8109000000000000	42.8155000000000000	37.4383000000000000	27.3601000000000000	30.6548000000000000	0.5000000000000000
-0.2500000000000000	40.9507000000000000	57.1841000000000000	30.1754000000000000	51.8565000000000000	45.1631000000000000	33.1541000000000000	37.2744000000000000	0.5000000000000000
0.2500000000000000	40.9507000000000000	57.1841000000000000	30.1754000000000000	51.8565000000000000	45.1631000000000000	33.1541000000000000	37.2744000000000000	0.5000000000000000
0.7500000000000000	33.8018000000000000	47.4160000000000000	24.8109000000000000	42.8155000000000000	37.4383000000000000	27.3601000000000000	30.6548000000000000	0.5000000000000000
1.2500000000000000	21.8730000000000000	31.0474000000000000	15.9063000000000000	27.7244000000000000	24.4975000000000000	17.6950000000000000	19.6634000000000000	0.5000000000000000
2.0000000000000000	11.6468000000000000	16.8512000000000000	8.3593000000000000	14.7834000000000000	13.2768000000000000	9.4113500000000000	10.3453000000000000	1.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Ytt-nlo-HT4-binExp1-MMHT2014.dat <==
-1.9000000000000001	18.6116200000000000	20.0110900000000000	16.4767500000000000	19.7677000000000000	19.2441600000000000	17.1029900000000020	18.1623300000000000	1.2000000000000000
-1.1000000000000000	22.1768700000000000	24.1030600000000000	19.5599400000000050	23.7650100000000040	22.9168400000000000	20.2724300000000000	21.6546000000000000	0.4000000000000000
-0.7500000000000000	23.0482000000000000	25.1080300000000070	20.3082450000000000	24.7609100000000030	23.8045100000000000	21.0371499999999970	22.5135800000000000	0.3000000000000000
-0.4500000000000000	27.3270700000000000	29.8037800000000000	24.0615200000000000	29.3920199999999950	28.2216399999999970	24.9258700000000000	26.6910900000000000	0.3000000000000000
-0.1500000000000000	29.7089200000000030	32.4085399999999950	26.1576000000000060	31.9745000000000000	30.6702199999999970	27.0885500000000000	29.0277000000000000	0.3000000000000000
0.1500000000000000	29.7089200000000030	32.4085399999999950	26.1576000000000060	31.9745000000000000	30.6702199999999970	27.0885500000000000	29.0277000000000000	0.3000000000000000
0.4500000000000000	27.3270700000000000	29.8037800000000000	24.0615200000000000	29.3920199999999950	28.2216399999999970	24.9258700000000000	26.6910900000000000	0.3000000000000000
0.7500000000000000	23.0482000000000000	25.1080300000000070	20.3082450000000000	24.7609100000000030	23.8045100000000000	21.0371499999999970	22.5135800000000000	0.3000000000000000
1.1000000000000000	22.1768700000000000	24.1030600000000000	19.5599400000000050	23.7650100000000040	22.9168400000000000	20.2724300000000000	21.6546000000000000	0.4000000000000000
1.9000000000000001	18.6116200000000000	20.0110900000000000	16.4767500000000000	19.7677000000000000	19.2441600000000000	17.1029900000000020	18.1623300000000000	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Ytt-nlo-HT4-binExp2-MMHT2014.dat <==
-2.0000000000000000	11.2871500000000000	12.0827700000000000	10.0070940000000000	11.9479400000000000	11.6715700000000000	10.3930100000000000	11.0128700000000000	1.0000000000000000
-1.2500000000000000	22.9973299999999980	24.9537500000000030	20.2961500000000000	24.6060500000000000	23.7700900000000000	21.0413800000000000	22.4520600000000000	0.5000000000000000
-0.7500000000000000	38.2685100000000000	41.6897500000000000	33.7178800000000000	41.1126700000000000	39.5255200000000000	34.9296100000000000	37.3793600000000000	0.5000000000000000
-0.2500000000000000	48.3204000000000000	52.7095200000000000	42.5436100000000000	51.9946900000000000	49.8910900000000050	44.0634800000000000	47.2055400000000000	0.5000000000000000
0.2500000000000000	48.3204000000000000	52.7095200000000000	42.5436100000000000	51.9946900000000000	49.8910900000000050	44.0634800000000000	47.2055400000000000	0.5000000000000000
0.7500000000000000	38.2685100000000000	41.6897500000000000	33.7178800000000000	41.1126700000000000	39.5255200000000000	34.9296100000000000	37.3793600000000000	0.5000000000000000
1.2500000000000000	22.9973299999999980	24.9537500000000030	20.2961500000000000	24.6060500000000000	23.7700900000000000	21.0413800000000000	22.4520600000000000	0.5000000000000000
2.0000000000000000	11.2871500000000000	12.0827700000000000	10.0070940000000000	11.9479400000000000	11.6715700000000000	10.3930100000000000	11.0128700000000000	1.0000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Ytt-nnlo-HT4-binExp1-MMHT2014.dat <==
-1.9000000000000001	20.7992500000000000	21.2867800000000000	19.7790010000000000	21.3323800000000000	20.9480480000000040	20.0314659999999980	20.6981660000000000	1.2000000000000000
-1.1000000000000000	23.1585601000000000	23.5578300000000030	22.0684880000000020	23.6332980000000000	23.3058972999999980	22.3184800000000050	23.0697540000000000	0.4000000000000000
-0.7500000000000000	23.8212300000000030	24.1832730000000030	22.7080380000000050	24.2656490000000000	23.9675680000000040	22.9619979999999980	23.7335780000000000	0.3000000000000000
-0.4500000000000000	28.1828340000000000	28.6063780000000070	26.8579920000000000	28.7007520000000000	28.3602390000000040	27.1651919999999980	28.0748510000000000	0.3000000000000000
-0.1500000000000000	30.6203360000000000	31.0586300000000000	29.1942800000000000	31.1654410000000000	30.8069579999999980	29.5211380000000000	30.5116679999999970	0.3000000000000000
0.1500000000000000	30.6203360000000000	31.0586300000000000	29.1942800000000000	31.1654410000000000	30.8069579999999980	29.5211380000000000	30.5116679999999970	0.3000000000000000
0.4500000000000000	28.1828340000000000	28.6063780000000070	26.8579920000000000	28.7007520000000000	28.3602390000000040	27.1651919999999980	28.0748510000000000	0.3000000000000000
0.7500000000000000	23.8212300000000030	24.1832730000000030	22.7080380000000050	24.2656490000000000	23.9675680000000040	22.9619979999999980	23.7335780000000000	0.3000000000000000
1.1000000000000000	23.1585601000000000	23.5578300000000030	22.0684880000000020	23.6332980000000000	23.3058972999999980	22.3184800000000050	23.0697540000000000	0.4000000000000000
1.9000000000000001	20.7992500000000000	21.2867800000000000	19.7790010000000000	21.3323800000000000	20.9480480000000040	20.0314659999999980	20.6981660000000000	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/MMHT2014/LHC8-Ytt-nnlo-HT4-binExp2-MMHT2014.dat <==
-2.0000000000000000	12.9815380000000000	13.3204800000000000	12.3310770000000000	13.3413159999999990	13.0805910000000000	12.4982200000000000	12.9110850000000000	1.0000000000000000
-1.2500000000000000	24.2202275000000000	24.6573399999999980	23.0780229999999980	24.7360500000000000	24.3729220000000000	23.3397650000000000	24.1269680000000000	0.5000000000000000
-0.7500000000000000	39.5713710000000000	40.1804500000000000	37.7182070000000000	40.3194000000000000	39.8148470000000000	38.1408030000000000	39.4263460000000000	0.5000000000000000
-0.2500000000000000	49.8096230000000000	50.5335420000000040	47.4811750000000000	50.7006890000000000	50.1202580000000000	48.0200300000000000	49.6240619999999950	0.5000000000000000
0.2500000000000000	49.8096230000000000	50.5335420000000040	47.4811750000000000	50.7006890000000000	50.1202580000000000	48.0200300000000000	49.6240619999999950	0.5000000000000000
0.7500000000000000	39.5713710000000000	40.1804500000000000	37.7182070000000000	40.3194000000000000	39.8148470000000000	38.1408030000000000	39.4263460000000000	0.5000000000000000
1.2500000000000000	24.2202275000000000	24.6573399999999980	23.0780229999999980	24.7360500000000000	24.3729220000000000	23.3397650000000000	24.1269680000000000	0.5000000000000000
2.0000000000000000	12.9815380000000000	13.3204800000000000	12.3310770000000000	13.3413159999999990	13.0805910000000000	12.4982200000000000	12.9110850000000000	1.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Mtt-lo-HT4-binExp1-NNPDF30.dat <==
372.5000000000000000	42.1857000000000000	55.9689999999999940	32.4821000000000000	52.0542999999999900	45.3584000000000000	34.8788000000000000	39.2870000000000000	55.0000000000000000
435.0000000000000000	56.5837000000000000	76.2259000000000000	42.9836999999999900	69.6364000000000000	61.9379999999999950	46.8849000000000000	51.8755000000000000	70.0000000000000000
510.0000000000000000	39.3215000000000000	53.7703000000000060	29.4832000000000040	48.2667000000000000	43.8044000000000000	32.6512000000000000	35.5059000000000000	80.0000000000000000
600.0000000000000000	24.7106000000000000	34.2878000000000000	18.2965000000000000	30.2620000000000000	27.9968000000000000	20.5582000000000000	21.9914000000000000	100.0000000000000000
725.0000000000000000	14.8053000000000030	20.8839000000000040	10.8096000000000000	18.0892000000000000	17.0914000000000000	12.3413000000000000	12.9670000000000000	150.0000000000000000
950.0000000000000000	7.1209100000000000	10.2676000000000020	5.1036800000000010	8.6761000000000020	8.4259200000000000	5.9497400000000010	6.1076300000000010	300.0000000000000000
1350.0000000000000000	1.3502500000000000	2.0077700000000000	0.9433160000000000	1.6391900000000000	1.6533500000000000	1.1316300000000000	1.1253000000000002	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Mtt-lo-HT4-binExp2-NNPDF30.dat <==
360.0000000000000000	23.4669000000000030	31.0250000000000000	18.1257000000000020	28.9733000000000020	25.1288000000000000	19.3931000000000000	21.9334000000000000	40.0000000000000000
425.0000000000000000	75.3025000000000000	101.1700000000000200	57.3401000000000000	92.7174000000000000	82.1676000000000000	62.3706000000000100	69.2291000000000000	90.0000000000000000
545.0000000000000000	58.5102000000000050	80.3490000000000000	43.7126000000000000	71.7725000000000000	65.5009000000000000	48.6119000000000000	52.6126000000000100	150.0000000000000000
720.0000000000000000	21.3509000000000000	30.0545000000000000	15.6165000000000000	26.0943000000000040	24.5896000000000000	17.7933000000000000	18.7380000000000000	200.0000000000000000
960.0000000000000000	6.0971299999999990	8.8060000000000000	4.3638000000000000	7.4271900000000000	7.2279300000000000	5.0952200000000000	5.2212800000000000	280.0000000000000000
1350.0000000000000000	1.3502500000000000	2.0077700000000000	0.9433160000000000	1.6391900000000000	1.6533500000000000	1.1316300000000000	1.1253000000000002	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Mtt-nlo-HT4-binExp1-NNPDF30.dat <==
372.5000000000000000	56.7532400000000050	62.6787000000000000	50.1213400000000040	61.4011999999999900	58.4864800000000000	51.5513599999999950	55.6072100000000000	55.0000000000000000
435.0000000000000000	73.2832200000000000	79.3919000000000000	65.0925000000000000	78.3185999999999900	75.4753099999999800	67.1359300000000000	71.8264000000000000	70.0000000000000000
510.0000000000000000	50.7533400000000000	54.6815100000000000	44.9631800000000000	54.1150300000000040	52.3713700000000000	46.6068800000000000	49.6062700000000100	80.0000000000000000
600.0000000000000000	32.1097350000000000	34.5553150000000000	28.3010062000000030	34.2472810000000000	33.2276950000000040	29.5029450000000000	31.2601098000000000	100.0000000000000000
725.0000000000000000	19.4337730000000000	20.9188800000000000	17.0154610000000050	20.7507600000000000	20.1819000000000000	17.8573060000000000	18.8254190000000000	150.0000000000000000
950.0000000000000000	9.4923400000000000	10.2260400000000000	8.2350920000000000	10.1496700000000000	9.9070300000000000	8.7227210000000020	9.1288220000000010	300.0000000000000000
1350.0000000000000000	1.8449250000000001	1.9866860000000002	1.5803809999999998	1.9745620000000002	1.9382720000000000	1.6961870000000001	1.7556700000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Mtt-nlo-HT4-binExp2-NNPDF30.dat <==
360.0000000000000000	32.1113500000000000	35.7225900000000000	28.2678900000000000	34.9140900000000000	33.1149300000000000	29.0714500000000000	31.4394200000000000	40.0000000000000000
425.0000000000000000	97.9177000000000000	106.3369000000000000	86.9412600000000000	104.7958999999999900	100.8383000000000000	89.6107200000000100	95.9878000000000100	90.0000000000000000
545.0000000000000000	75.6685000000000100	81.4960600000000100	66.9377200000000100	80.6866400000000300	78.1447900000000000	69.4987200000000000	73.8743400000000000	150.0000000000000000
720.0000000000000000	27.9894600000000000	30.1300900000000000	24.5258520000000000	29.8837700000000020	29.0544200000000000	25.7177370000000000	27.1298800000000000	200.0000000000000000
960.0000000000000000	8.1383599999999990	8.7669800000000000	7.0558130000000000	8.7023200000000000	8.4968300000000010	7.4787240000000000	7.8225209999999990	280.0000000000000000
1350.0000000000000000	1.8448670000000000	1.9865910000000000	1.5803440000000000	1.9744820000000000	1.9382030000000001	1.6961440000000000	1.7556210000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Mtt-nnlo-HT4-binExp1-NNPDF30.dat <==
372.5000000000000000	59.3976699999999840	60.4518499999999860	56.4692599999999900	60.7063100000000000	59.7726500000000000	57.0243400000000000	59.1988300000000100	55.0000000000000000
435.0000000000000000	74.8074000000000000	75.3833890000000000	71.7153700000000100	75.8073950000000000	75.1439400000000000	72.3973900000000000	74.6476600000000000	70.0000000000000000
510.0000000000000000	52.0711700000000100	52.8475300000000060	49.7065065000000000	53.0215600000000000	52.3734500000000050	50.2875178000000000	51.8795660000000000	80.0000000000000000
600.0000000000000000	33.1897600000000000	33.9290500000000000	31.5087900000000050	33.9709499999999950	33.4465600000000000	31.9673800000000060	33.0034799999999960	100.0000000000000000
725.0000000000000000	20.2502200000000000	20.8438400000000000	19.1050700000000000	20.8123900000000000	20.4585000000000000	19.4498400000000000	20.0840300000000020	150.0000000000000000
950.0000000000000000	9.9705000000000010	10.3801400000000000	9.3284100000000000	10.3290400000000000	10.1026000000000000	9.5385900000000010	9.8566400000000020	300.0000000000000000
1350.0000000000000000	1.9622620000000000	2.0659320000000000	1.8151240000000000	2.0435999999999996	1.9994100000000001	1.8695960000000000	1.9286980000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Mtt-nnlo-HT4-binExp2-NNPDF30.dat <==
360.0000000000000000	34.1465899999999960	35.0304000000000000	32.2726700000000050	35.1326700000000000	34.4028500000000000	32.6125700000000050	33.9987500000000000	40.0000000000000000
425.0000000000000000	100.0531600000000000	100.8023300000000000	95.9061000000000100	101.3766299999999900	100.5098400000000000	96.8039600000000000	99.8421300000000000	90.0000000000000000
545.0000000000000000	77.7980400000000000	79.1110200000000000	74.1532700000000000	79.3259400000000200	78.2931100000000000	75.0817000000000100	77.4688400000000100	150.0000000000000000
720.0000000000000000	29.1305000000000000	29.9771000000000000	27.4985400000000020	29.9436900000000040	29.4175000000000000	27.9803000000000030	28.9026700000000000	200.0000000000000000
960.0000000000000000	8.5584800000000000	8.9148600000000010	8.0022300000000000	8.8689000000000000	8.6745600000000000	8.1860200000000000	8.4581699999999990	280.0000000000000000
1350.0000000000000000	1.9621740000000000	2.0658950000000003	1.8150430000000000	2.0436650000000000	1.9992360000000000	1.8694600000000000	1.9286760000000000	500.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-PTavt-lo-MT2-binExp1-NNPDF30.dat <==
30.0000000000000000	42.4269000000000000	57.2308000000000000	32.2071000000000000	52.3954000000000000	46.3424000000000000	35.0542000000000000	38.9811000000000000	60.0000000000000000
80.0000000000000000	50.1268000000000000	67.9456000000000100	37.8898000000000100	61.7671000000000000	55.1411000000000100	41.4922000000000000	45.7747000000000100	40.0000000000000000
125.0000000000000000	48.0461000000000000	65.5384000000000000	36.1186000000000000	59.0077000000000000	53.3639000000000000	39.8777000000000000	43.5171000000000000	50.0000000000000000
175.0000000000000000	25.2442999999999960	34.6756000000000000	18.8661000000000000	30.8761000000000000	28.3509000000000030	21.0238000000000000	22.6536000000000000	50.0000000000000000
230.0000000000000000	12.6610000000000000	17.5004000000000000	9.4134000000000000	15.4185999999999980	14.3705000000000000	10.5821000000000000	11.2627000000000000	60.0000000000000000
290.0000000000000000	4.6421600000000000	6.4498799999999990	3.4370700000000000	5.6284100000000000	5.3197000000000000	3.8941400000000000	4.0973000000000000	60.0000000000000000
360.0000000000000000	2.0696700000000003	2.8859600000000003	1.5281500000000001	2.4987700000000004	2.3903800000000000	1.7423100000000002	1.8152800000000002	80.0000000000000000
450.0000000000000000	0.7057790000000000	0.9863550000000001	0.5202950000000000	0.8482010000000000	0.8207370000000000	0.5964360000000000	0.6156790000000000	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-PTavt-lo-MT2-binExp2-NNPDF30.dat <==
32.5000000000000000	48.5810000000000000	65.5527000000000000	36.8685000000000000	59.9872000000000000	53.0883000000000000	40.1434000000000000	44.6179000000000000	65.0000000000000000
95.0000000000000000	71.0865000000000000	96.5494000000000000	53.6394000000000000	87.5049000000000000	78.4343000000000000	58.8907000000000000	64.7478000000000000	60.0000000000000000
162.5000000000000000	46.1766000000000000	63.2885000000000060	34.5737000000000000	56.5540000000000100	51.6757000000000000	38.4138000000000100	41.5607000000000000	75.0000000000000000
245.0000000000000000	15.5461000000000000	21.5059000000000040	11.5508000000000020	18.9194000000000030	17.6716000000000000	13.0008000000000020	13.8124000000000000	90.0000000000000000
345.0000000000000000	3.8267099999999994	5.3303200000000000	2.8277799999999997	4.6264000000000000	4.4089800000000000	3.2177900000000000	3.3629099999999994	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-PTavt-nlo-MT2-binExp1-NNPDF30.dat <==
30.0000000000000000	56.9428400000000040	62.7146499999999900	50.0850150000000000	61.6306500000000000	58.7542650000000040	51.7060200000000000	55.7009450000000000	60.0000000000000000
80.0000000000000000	65.4319950000000000	71.0846000000000000	57.9007150000000050	70.1355749999999900	67.4497600000000000	59.8152600000000100	64.0528700000000000	40.0000000000000000
125.0000000000000000	62.2039850000000000	67.1775950000000000	55.0898700000000050	66.4038250000000000	64.1894200000000100	57.0705100000000000	60.7979000000000000	50.0000000000000000
175.0000000000000000	32.8695467999999950	35.4728790000000060	29.0357510000000000	35.0539531500000000	34.0111415500000000	30.2123328500000030	32.0151445000000000	50.0000000000000000
230.0000000000000000	16.6912190000000040	18.0649650000000000	14.6823250000000000	17.8188100000000000	17.3314460000000000	15.3522780000000000	16.1870704999999970	60.0000000000000000
290.0000000000000000	6.1866089999999990	6.7134020000000000	5.4211955000000000	6.6071190000000010	6.4466435000000000	5.6958835000000010	5.9733765000000005	60.0000000000000000
360.0000000000000000	2.7748190000000000	3.0164990000000005	2.4246170000000000	2.9622205000000000	2.9006100000000000	2.5584005000000000	2.6684955000000000	80.0000000000000000
450.0000000000000000	0.9423085499999999	1.0237020000000000	0.8223921500000000	1.0036105000000002	0.9877620000000000	0.8712808000000001	0.9028637500000000	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-PTavt-nlo-MT2-binExp2-NNPDF30.dat <==
32.5000000000000000	65.0428100000000300	71.5534500000000100	57.2416100000000100	70.3399000000000100	67.1041500000000000	59.0939450000000050	63.6310750000000000	65.0000000000000000
95.0000000000000000	92.4373250000000000	100.1871499999999900	81.8418750000000200	98.9237000000000100	95.3076800000000000	84.6143700000000100	90.4559449999999900	60.0000000000000000
162.5000000000000000	59.9686935000000000	64.7098550000000000	53.0281745000000000	63.9602885000000000	61.9926700000000040	55.0960060000000000	58.4798910000000100	75.0000000000000000
245.0000000000000000	20.5295600000000000	22.2276750000000000	18.0479610000000000	21.9176800000000000	21.3283050000000000	18.8853815000000000	19.8961480000000040	90.0000000000000000
345.0000000000000000	5.1228020000000000	5.5666064999999990	4.4800289999999990	5.4699680000000000	5.3498995000000000	4.7209225000000000	4.9326104999999990	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-PTavt-nnlo-MT2-binExp1-NNPDF30.dat <==
30.0000000000000000	59.5759750000000000	60.7776750000000000	56.4918900000000000	61.0214899999999900	59.9646049999999900	57.1108550000000000	59.3606800000000000	60.0000000000000000
80.0000000000000000	67.2066299999999900	67.9466265000000100	64.2064200000000100	68.2660229999999900	67.5669900000000000	64.8817650000000000	67.0116250000000100	40.0000000000000000
125.0000000000000000	63.7772600000000050	64.6396250000000100	60.9058710500000000	64.8796749999999900	64.1538350000000200	61.6154557000000100	63.5440950000000000	50.0000000000000000
175.0000000000000000	33.6635100000000000	34.0939000000000050	32.1155500000000000	34.2166150000000040	33.8865200000000040	32.5498600000000000	33.5045450000000100	50.0000000000000000
230.0000000000000000	17.0436500000000000	17.2565000000000000	16.2402099999999980	17.3266050000000000	17.1618550000000000	16.4871399999999970	16.9487000000000020	60.0000000000000000
290.0000000000000000	6.3211460000000000	6.3964050000000000	6.0137225000000000	6.4249700000000000	6.3688604999999990	6.1166740000000010	6.2791045000000010	60.0000000000000000
360.0000000000000000	2.8238445000000000	2.8477215000000000	2.6884885000000000	2.8653734999999996	2.8437775000000000	2.7378405000000000	2.8041175000000000	80.0000000000000000
450.0000000000000000	0.9501115000000000	0.9533099999999999	0.9062790000000001	0.9605734999999999	0.9564035000000000	0.9239030000000001	0.9431224999999999	100.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-PTavt-nnlo-MT2-binExp2-NNPDF30.dat <==
32.5000000000000000	67.8652500000000000	69.0939550000000000	64.4292550000000000	69.4015499999999900	68.2857850000000000	65.1250800000000100	67.6357350000000100	65.0000000000000000
95.0000000000000000	94.9570900000000100	96.2067549999999900	90.6685000000000000	96.5939750000000000	95.4956750000000000	91.6537000000000000	94.6517849999999900	60.0000000000000000
162.5000000000000000	61.3987200000000040	62.1531450000000000	58.6203200000000100	62.3855700000000100	61.7872100000000000	59.3771600000000000	61.1316300000000000	75.0000000000000000
245.0000000000000000	20.9725900000000000	21.2347900000000000	19.9770250000000000	21.3236000000000000	21.1190600000000000	20.2861000000000050	20.8529950000000000	90.0000000000000000
345.0000000000000000	5.2183670000000000	5.2698565000000000	4.9668490000000000	5.2961915000000000	5.2585045000000000	5.0574050000000000	5.1807360000000000	110.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Yavt-lo-HT4-binExp1-NNPDF30.dat <==
-2.0500000000000003	11.9634000000000000	16.5745500000000000	8.8893100000000000	14.7126999999999980	13.4782500000000000	9.9187149999999990	10.7223000000000000	0.9000000000000000
-1.4000000000000001	13.2191999999999990	18.0765499999999970	9.9222250000000010	16.2455500000000000	14.7101499999999990	10.9663000000000000	11.9612000000000000	0.4000000000000000
-1.0000000000000000	18.6437000000000000	25.3585999999999960	14.0500499999999990	22.9047000000000000	20.6428000000000000	15.4704500000000000	16.9329000000000000	0.4000000000000000
-0.6000000000000000	23.0101999999999980	31.1847500000000000	17.3876500000000000	28.2635000000000040	25.3906500000000040	19.0968500000000000	20.9519500000000000	0.4000000000000000
-0.2000000000000000	25.4291000000000020	34.3996000000000000	19.2421000000000000	31.2316500000000020	28.0108499999999980	21.1060500000000030	23.1847000000000000	0.4000000000000000
0.2000000000000000	25.4291000000000020	34.3996000000000000	19.2421000000000000	31.2316500000000020	28.0108499999999980	21.1060500000000030	23.1847000000000000	0.4000000000000000
0.6000000000000000	23.0101999999999980	31.1847500000000000	17.3876500000000000	28.2635000000000040	25.3906500000000040	19.0968500000000000	20.9519500000000000	0.4000000000000000
1.0000000000000000	18.6437000000000000	25.3585999999999960	14.0500499999999990	22.9047000000000000	20.6428000000000000	15.4704500000000000	16.9329000000000000	0.4000000000000000
1.4000000000000001	13.2191999999999990	18.0765499999999970	9.9222250000000010	16.2455500000000000	14.7101499999999990	10.9663000000000000	11.9612000000000000	0.4000000000000000
2.0500000000000003	11.9634000000000000	16.5745500000000000	8.8893100000000000	14.7126999999999980	13.4782500000000000	9.9187149999999990	10.7223000000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Yavt-lo-HT4-binExp2-NNPDF30.dat <==
-2.0500000000000003	11.9634000000000000	16.5745500000000000	8.8893100000000000	14.7126999999999980	13.4782500000000000	9.9187149999999990	10.7223000000000000	0.9000000000000000
-1.3000000000000000	21.9029500000000000	29.9022000000000000	16.4604500000000000	26.9147000000000030	24.3359500000000040	18.1715500000000000	19.8414500000000020	0.6000000000000000
-0.7500000000000000	26.9030500000000000	36.5031000000000000	20.3115500000000000	33.0471000000000000	29.7188999999999980	22.3264500000000000	24.4764500000000000	0.5000000000000000
-0.2500000000000000	31.4962500000000000	42.6142500000000000	23.8300500000000000	38.6835500000000000	34.6996000000000040	26.1415999999999970	28.7128999999999980	0.5000000000000000
0.2500000000000000	31.4962500000000000	42.6142500000000000	23.8300500000000000	38.6835500000000000	34.6996000000000040	26.1415999999999970	28.7128999999999980	0.5000000000000000
0.7500000000000000	26.9030500000000000	36.5031000000000000	20.3115500000000000	33.0471000000000000	29.7188999999999980	22.3264500000000000	24.4764500000000000	0.5000000000000000
1.3000000000000000	21.9029500000000000	29.9022000000000000	16.4604500000000000	26.9147000000000030	24.3359500000000040	18.1715500000000000	19.8414500000000020	0.6000000000000000
2.0500000000000003	11.9634000000000000	16.5745500000000000	8.8893100000000000	14.7126999999999980	13.4782500000000000	9.9187149999999990	10.7223000000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Yavt-nlo-HT4-binExp1-NNPDF30.dat <==
-2.0500000000000003	16.0054859999999980	17.3729199999999970	14.0699440000000000	17.1359870000000000	16.5848790000000000	14.6510229999999990	15.5755629999999990	0.9000000000000000
-1.4000000000000001	17.2122150000000000	18.6759100000000020	15.2035400000000000	18.4237300000000000	17.7819450000000000	15.7616580000000000	16.8033735000000000	0.4000000000000000
-1.0000000000000000	24.2426149999999970	26.3076549999999970	21.4356949999999960	25.9607249999999960	25.0201549999999950	22.1951250000000000	23.6893550000000000	0.4000000000000000
-0.6000000000000000	30.0004900000000060	32.5484250000000100	26.5475250000000000	32.1288150000000000	30.9421700000000040	27.4661700000000050	29.3354950000000000	0.4000000000000000
-0.2000000000000000	33.2246150000000100	36.0464450000000000	29.4116550000000030	35.5864200000000040	34.2562099999999960	30.4171050000000000	32.4992699999999960	0.4000000000000000
0.2000000000000000	33.2246150000000100	36.0464450000000000	29.4116550000000030	35.5864200000000040	34.2562099999999960	30.4171050000000000	32.4992699999999960	0.4000000000000000
0.6000000000000000	30.0004900000000060	32.5484250000000100	26.5475250000000000	32.1288150000000000	30.9421700000000040	27.4661700000000050	29.3354950000000000	0.4000000000000000
1.0000000000000000	24.2426149999999970	26.3076549999999970	21.4356949999999960	25.9607249999999960	25.0201549999999950	22.1951250000000000	23.6893550000000000	0.4000000000000000
1.4000000000000001	17.2122150000000000	18.6759100000000020	15.2035400000000000	18.4237300000000000	17.7819450000000000	15.7616580000000000	16.8033735000000000	0.4000000000000000
2.0500000000000003	16.0054859999999980	17.3729199999999970	14.0699440000000000	17.1359870000000000	16.5848790000000000	14.6510229999999990	15.5755629999999990	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Yavt-nlo-HT4-binExp2-NNPDF30.dat <==
-2.0500000000000003	16.0041894999999950	17.3709599999999970	14.0690584999999990	17.1341770000000000	16.5834740000000000	14.6500600000000000	15.5743699999999980	0.9000000000000000
-1.3000000000000000	28.4970200000000000	30.9210549999999960	25.1797750000000030	30.5063100000000000	29.4313950000000060	26.0942250000000000	27.8282050000000040	0.6000000000000000
-0.7500000000000000	35.0397200000000000	38.0210650000000100	30.9981000000000000	37.5272449999999900	36.1470949999999900	32.0788400000000000	34.2556000000000000	0.5000000000000000
-0.2500000000000000	41.1446749999999900	44.6388149999999940	36.4215650000000000	44.0682999999999940	42.4237649999999960	37.6681550000000000	40.2450300000000000	0.5000000000000000
0.2500000000000000	41.1446749999999900	44.6388149999999940	36.4215650000000000	44.0682999999999940	42.4237649999999960	37.6681550000000000	40.2450300000000000	0.5000000000000000
0.7500000000000000	35.0397200000000000	38.0210650000000100	30.9981000000000000	37.5272449999999900	36.1470949999999900	32.0788400000000000	34.2556000000000000	0.5000000000000000
1.3000000000000000	28.4970200000000000	30.9210549999999960	25.1797750000000030	30.5063100000000000	29.4313950000000060	26.0942250000000000	27.8282050000000040	0.6000000000000000
2.0500000000000003	16.0041894999999950	17.3709599999999970	14.0690584999999990	17.1341770000000000	16.5834740000000000	14.6500600000000000	15.5743699999999980	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Yavt-nnlo-HT4-binExp1-NNPDF30.dat <==
-2.0500000000000003	16.8576169999999980	17.3599449999999960	15.9248014999999970	17.3674150000000000	17.0069200000000000	16.1602445000000000	16.7499699999999980	0.9000000000000000
-1.4000000000000001	17.8578564999999970	18.2069600000000020	16.9820805000000020	18.2536930000000000	17.9826695000000000	17.1943580000000000	17.7752740999999970	0.4000000000000000
-1.0000000000000000	24.9690685000000000	25.3458890000000000	23.8037584999999970	25.4359120000000020	25.1241815000000000	24.0812100000000000	24.8730430000000000	0.4000000000000000
-0.6000000000000000	30.7835525000000060	31.1709415000000000	29.3897270000000000	31.2941062500000000	30.9629835000000040	29.7196850000000000	30.6762475000000020	0.4000000000000000
-0.2000000000000000	34.0206700000000000	34.4258670000000000	32.4996400000000000	34.5702195000000000	34.2102500000000000	32.8557300000000000	33.9106220000000040	0.4000000000000000
0.2000000000000000	34.0206700000000000	34.4258670000000000	32.4996400000000000	34.5702195000000000	34.2102500000000000	32.8557300000000000	33.9106220000000040	0.4000000000000000
0.6000000000000000	30.7835525000000060	31.1709415000000000	29.3897270000000000	31.2941062500000000	30.9629835000000040	29.7196850000000000	30.6762475000000020	0.4000000000000000
1.0000000000000000	24.9690685000000000	25.3458890000000000	23.8037584999999970	25.4359120000000020	25.1241815000000000	24.0812100000000000	24.8730430000000000	0.4000000000000000
1.4000000000000001	17.8578564999999970	18.2069600000000020	16.9820805000000020	18.2536930000000000	17.9826695000000000	17.1943580000000000	17.7752740999999970	0.4000000000000000
2.0500000000000003	16.8576169999999980	17.3599449999999960	15.9248014999999970	17.3674150000000000	17.0069200000000000	16.1602445000000000	16.7499699999999980	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Yavt-nnlo-HT4-binExp2-NNPDF30.dat <==
-2.0500000000000003	16.8561759999999980	17.3578750000000000	15.9237454999999990	17.3657500000000000	17.0051900000000000	16.1590375000000000	16.7487250000000000	0.9000000000000000
-1.3000000000000000	29.5008570000000030	30.0342700000000000	28.0759660000000050	30.1236400000000000	29.6984475000000040	28.4190025000000050	29.3726182450000050	0.6000000000000000
-0.7500000000000000	35.9898060000000000	36.4779560000000000	34.3433600000000040	36.6159975000000000	36.2043895000000050	34.7333100000000000	35.8602695000000000	0.5000000000000000
-0.2500000000000000	42.1414250000000000	42.6376535000000000	40.2567100000000000	42.8146055000000000	42.3780250000000000	40.6995100000000040	42.0030050000000000	0.5000000000000000
0.2500000000000000	42.1414250000000000	42.6376535000000000	40.2567100000000000	42.8146055000000000	42.3780250000000000	40.6995100000000040	42.0030050000000000	0.5000000000000000
0.7500000000000000	35.9898060000000000	36.4779560000000000	34.3433600000000040	36.6159975000000000	36.2043895000000050	34.7333100000000000	35.8602695000000000	0.5000000000000000
1.3000000000000000	29.5008570000000030	30.0342700000000000	28.0759660000000050	30.1236400000000000	29.6984475000000040	28.4190025000000050	29.3726182450000050	0.6000000000000000
2.0500000000000003	16.8561759999999980	17.3578750000000000	15.9237454999999990	17.3657500000000000	17.0051900000000000	16.1590375000000000	16.7487250000000000	0.9000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Ytt-lo-HT4-binExp1-NNPDF30.dat <==
-1.9000000000000001	14.1816000000000000	19.4435000000000000	10.6443000000000000	17.4426000000000000	15.8092000000000000	11.7567000000000000	12.8402000000000000	1.2000000000000000
-1.1000000000000000	16.9090000000000000	23.0433000000000020	12.7282000000000010	20.7790000000000000	18.7529000000000000	14.0279000000000000	15.3431000000000000	0.4000000000000000
-0.7500000000000000	17.7186000000000000	24.1133000000000000	13.3442000000000000	21.7667000000000040	19.6302000000000000	14.7035000000000020	16.0813000000000000	0.3000000000000000
-0.4500000000000000	21.1406000000000000	28.7432000000000000	15.9281000000000000	25.9657000000000020	23.4039000000000000	17.5460000000000000	19.1924000000000000	0.3000000000000000
-0.1500000000000000	23.0483000000000000	31.3200000000000000	17.3700000000000000	28.3061000000000000	25.5045000000000000	19.1308000000000000	20.9281000000000000	0.3000000000000000
0.1500000000000000	23.0483000000000000	31.3200000000000000	17.3700000000000000	28.3061000000000000	25.5045000000000000	19.1308000000000000	20.9281000000000000	0.3000000000000000
0.4500000000000000	21.1406000000000000	28.7432000000000000	15.9281000000000000	25.9657000000000020	23.4039000000000000	17.5460000000000000	19.1924000000000000	0.3000000000000000
0.7500000000000000	17.7186000000000000	24.1133000000000000	13.3442000000000000	21.7667000000000040	19.6302000000000000	14.7035000000000020	16.0813000000000000	0.3000000000000000
1.1000000000000000	16.9090000000000000	23.0433000000000020	12.7282000000000010	20.7790000000000000	18.7529000000000000	14.0279000000000000	15.3431000000000000	0.4000000000000000
1.9000000000000001	14.1816000000000000	19.4435000000000000	10.6443000000000000	17.4426000000000000	15.8092000000000000	11.7567000000000000	12.8402000000000000	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Ytt-lo-HT4-binExp2-NNPDF30.dat <==
-2.0000000000000000	8.6278000000000000	11.8612000000000000	6.4668700000000000	10.6150000000000000	9.6412100000000000	7.1507200000000000	7.8029400000000000	1.0000000000000000
-1.2500000000000000	17.4873000000000000	23.8493000000000000	13.1596000000000000	21.4933000000000000	19.4054000000000000	14.5056000000000000	15.8653000000000000	0.5000000000000000
-0.7500000000000000	29.4243000000000000	40.0430000000000000	22.1602000000000000	36.1467000000000000	32.5984000000000000	24.4174000000000000	26.7056000000000000	0.5000000000000000
-0.2500000000000000	37.4587000000000000	50.9098000000000000	28.2281000000000000	46.0051000000000000	41.4558000000000000	31.0912000000000000	34.0112000000000000	0.5000000000000000
0.2500000000000000	37.4587000000000000	50.9098000000000000	28.2281000000000000	46.0051000000000000	41.4558000000000000	31.0912000000000000	34.0112000000000000	0.5000000000000000
0.7500000000000000	29.4243000000000000	40.0430000000000000	22.1602000000000000	36.1467000000000000	32.5984000000000000	24.4174000000000000	26.7056000000000000	0.5000000000000000
1.2500000000000000	17.4873000000000000	23.8493000000000000	13.1596000000000000	21.4933000000000000	19.4054000000000000	14.5056000000000000	15.8653000000000000	0.5000000000000000
2.0000000000000000	8.6278000000000000	11.8612000000000000	6.4668700000000000	10.6150000000000000	9.6412100000000000	7.1507200000000000	7.8029400000000000	1.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Ytt-nlo-HT4-binExp1-NNPDF30.dat <==
-1.9000000000000001	18.6368900000000000	20.0144199999999980	16.5460200000000000	19.7702700000000000	19.2544000000000000	17.1583200000000000	18.1988100000000000	1.2000000000000000
-1.1000000000000000	22.0476100000000020	23.9206300000000030	19.5093900000000000	23.5871399999999980	22.7615100000000000	20.1967000000000030	21.5455200000000030	0.4000000000000000
-0.7500000000000000	23.1169400000000000	25.1392700000000030	20.4131240000000030	24.7946900000000030	23.8675900000000030	21.1432600000000000	22.5810500000000050	0.3000000000000000
-0.4500000000000000	27.7219200000000000	30.1639100000000000	24.4535000000000020	29.7671799999999960	28.6207700000000000	25.3381400000000030	27.0741700000000020	0.3000000000000000
-0.1500000000000000	30.3248200000000000	33.0040500000000000	26.7353000000000020	32.5788800000000000	31.3080599999999980	27.7094700000000000	29.6121999999999980	0.3000000000000000
0.1500000000000000	30.3248200000000000	33.0040500000000000	26.7353000000000020	32.5788800000000000	31.3080599999999980	27.7094700000000000	29.6121999999999980	0.3000000000000000
0.4500000000000000	27.7219200000000000	30.1639100000000000	24.4535000000000020	29.7671799999999960	28.6207700000000000	25.3381400000000030	27.0741700000000020	0.3000000000000000
0.7500000000000000	23.1169400000000000	25.1392700000000030	20.4131240000000030	24.7946900000000030	23.8675900000000030	21.1432600000000000	22.5810500000000050	0.3000000000000000
1.1000000000000000	22.0476100000000020	23.9206300000000030	19.5093900000000000	23.5871399999999980	22.7615100000000000	20.1967000000000030	21.5455200000000030	0.4000000000000000
1.9000000000000001	18.6368900000000000	20.0144199999999980	16.5460200000000000	19.7702700000000000	19.2544000000000000	17.1583200000000000	18.1988100000000000	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Ytt-nlo-HT4-binExp2-NNPDF30.dat <==
-2.0000000000000000	11.3464400000000010	12.1364400000000000	10.0823520000000000	11.9998600000000020	11.7263300000000000	10.4653820000000000	11.0743700000000000	1.0000000000000000
-1.2500000000000000	22.8587000000000000	24.7598400000000000	20.2448400000000000	24.4165800000000000	23.6005100000000000	20.9589400000000000	22.3390500000000000	0.5000000000000000
-0.7500000000000000	38.4051900000000050	41.7636300000000000	33.9130000000000040	41.1924700000000000	39.6523100000000000	35.1263500000000000	37.5147900000000050	0.5000000000000000
-0.2500000000000000	49.2386000000000000	53.5837900000000000	43.4176400000000060	52.8904200000000000	50.8343799999999960	44.9957400000000050	48.0842200000000000	0.5000000000000000
0.2500000000000000	49.2386000000000000	53.5837900000000000	43.4176400000000060	52.8904200000000000	50.8343799999999960	44.9957400000000050	48.0842200000000000	0.5000000000000000
0.7500000000000000	38.4051900000000050	41.7636300000000000	33.9130000000000040	41.1924700000000000	39.6523100000000000	35.1263500000000000	37.5147900000000050	0.5000000000000000
1.2500000000000000	22.8587000000000000	24.7598400000000000	20.2448400000000000	24.4165800000000000	23.6005100000000000	20.9589400000000000	22.3390500000000000	0.5000000000000000
2.0000000000000000	11.3464400000000010	12.1364400000000000	10.0823520000000000	11.9998600000000020	11.7263300000000000	10.4653820000000000	11.0743700000000000	1.0000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Ytt-nnlo-HT4-binExp1-NNPDF30.dat <==
-1.9000000000000001	19.5125010000000000	19.9922699999999980	18.5563940000000000	20.0263960000000020	19.6519990000000040	18.7905680000000000	19.4165690000000000	1.2000000000000000
-1.1000000000000000	22.8138930000000000	23.2108600000000040	21.7287840000000050	23.2842140000000020	22.9633770000000000	21.9854790000000000	22.7200540000000050	0.4000000000000000
-0.7500000000000000	23.8389620000000060	24.2049949999999970	22.7085040000000000	24.2856790000000020	23.9934020000000030	22.9793530000000030	23.7412520000000030	0.3000000000000000
-0.4500000000000000	28.5130600000000000	28.9348310000000060	27.1602470000000000	29.0375760000000000	28.6934140000000000	27.4843300000000000	28.4014060000000000	0.3000000000000000
-0.1500000000000000	31.1272530000000000	31.5712350000000000	29.6537100000000000	31.6780689999999970	31.3275200000000030	30.0131730000000000	31.0005110000000000	0.3000000000000000
0.1500000000000000	31.1272530000000000	31.5712350000000000	29.6537100000000000	31.6780689999999970	31.3275200000000030	30.0131730000000000	31.0005110000000000	0.3000000000000000
0.4500000000000000	28.5130600000000000	28.9348310000000060	27.1602470000000000	29.0375760000000000	28.6934140000000000	27.4843300000000000	28.4014060000000000	0.3000000000000000
0.7500000000000000	23.8389620000000060	24.2049949999999970	22.7085040000000000	24.2856790000000020	23.9934020000000030	22.9793530000000030	23.7412520000000030	0.3000000000000000
1.1000000000000000	22.8138930000000000	23.2108600000000040	21.7287840000000050	23.2842140000000020	22.9633770000000000	21.9854790000000000	22.7200540000000050	0.4000000000000000
1.9000000000000001	19.5125010000000000	19.9922699999999980	18.5563940000000000	20.0263960000000020	19.6519990000000040	18.7905680000000000	19.4165690000000000	1.2000000000000000


==> anc/LHC8-specific_experimental_binning/NNPDF30/LHC8-Ytt-nnlo-HT4-binExp2-NNPDF30.dat <==
-2.0000000000000000	11.9553930000000000	12.2870700000000000	11.3599710000000020	12.2986560000000000	12.0454100000000000	11.5091820000000000	11.8910950000000000	1.0000000000000000
-1.2500000000000000	23.6689824000000000	24.1044900000000020	22.5419480000000000	24.1789110000000000	23.8224820000000000	22.8068880000000000	23.5716350000000000	0.5000000000000000
-0.7500000000000000	39.6109620000000000	40.2247100000000000	37.7300840000000000	40.3621900000000000	39.8661530000000000	38.1791370000000000	39.4507069999999940	0.5000000000000000
-0.2500000000000000	50.5706360000000000	51.2972300000000000	48.1764540000000000	51.4720499999999960	50.8955290000000000	48.7581050000000000	50.3667880000000000	0.5000000000000000
0.2500000000000000	50.5706360000000000	51.2972300000000000	48.1764540000000000	51.4720499999999960	50.8955290000000000	48.7581050000000000	50.3667880000000000	0.5000000000000000
0.7500000000000000	39.6109620000000000	40.2247100000000000	37.7300840000000000	40.3621900000000000	39.8661530000000000	38.1791370000000000	39.4507069999999940	0.5000000000000000
1.2500000000000000	23.6689824000000000	24.1044900000000020	22.5419480000000000	24.1789110000000000	23.8224820000000000	22.8068880000000000	23.5716350000000000	0.5000000000000000
2.0000000000000000	11.9553930000000000	12.2870700000000000	11.3599710000000020	12.2986560000000000	12.0454100000000000	11.5091820000000000	11.8910950000000000	1.0000000000000000


==> anc/README <==
ttbar differential distributions at LHC
Authors: Czakon, Heymes, Mitov (2016)
Contact: mczakon@physik.rwth-aachen.de
         dheymes@hep.phy.cam.ac.uk
         adm74@cam.ac.uk

When using these results please cite this paper as well as arXiv:1511.00549.

--------------------------------------------------------------------------------------------

Top-quark mass : 173.3 GeV

Mtt  : Invariant mass distribution of the top-quark pair
Ytt  : Rapidity distribution of the top-quark pair
Yavt : Averaged rapidity distribution of the top-quark rapidity distribution and the 
       antitop-quark rapidity distribution       
PTavt: Averaged transverse momentum distribution of the top-quark transverse momentum 
       distribution and the antitop-quark transverse momentum distribution 

Central scales: mu0 = HT/4 for Mtt, Ytt, Yavt
                mu0 = MT/2 for PTavt

Files contain the following 9 columns (with {a,b} := {muR=a*mu0,muF=b*mu0}):
                 bin-center  {1,1}  {1/2,1/2}  {2,2}  {1/2,1}  {1,1/2}  {2,1} {1,2} bin-width
Units:
PTavt,Mtt:       [GeV]	     [pb]   [pb]       [pb]   [pb]     [pb]     [pb]  [pb]  [GeV]
Ytt,Yavt:        [1]         [pb]   [pb]       [pb]   [pb]     [pb]     [pb]  [pb]  [1]

PDF-sets (central-member only):
NNPDF30:     "NNPDF30_(nn)lo_as_0118"
CT14:        "CT14(nn)lo"
MMHT2014:    "MMHT2014(nn)lo68cl"

---------------------------------------------------------------------------------------------

generic_extended_range_binning: best available binning for extended kinematical range.

specific_experimental_binning:
	8 TeV binExp1: binning as in 1505.04480 (CMS) and 1511.04716 (ATLAS), lepton+jet channel measurement
	      binExp2: binning as in 1505.04480 (CMS), dilepton channel measurement

	13TeV binExp1: - anticipated experimental binning 
	      binExp2: - anticipated experimental binning

